Dispersion relations in non-relativistic two-dimensional materials from quasinormal modes in Ho\v{r}ava Gravity

We compute dispersion relations of non-hydrodynamic and hydrodynamic modes in a non-relativistic strongly coupled two-dimensional quantum field theory. This is achieved by numerically computing quasinormal modes (QNMs) of a particular analytically known black brane solution to 3+1-dimensional Ho\v{r}ava Gravity. Ho\v{r}ava Gravity is distinguished from Einstein Gravity by the presence of a scalar field, termed the khronon, defining a preferred time-foliation. Surprisingly, for this black brane solution, the khronon fluctuation numerically decouples from all others, having its own set of purely imaginary eigenfrequencies, for which we provide an analytic expression. All other Ho\v{r}ava Gravity QNMs are expressed analytically in terms of QNMs of Einstein Gravity, in units involving the khronon coupling constants and various horizons. Our numerical computation reproduces the analytically known momentum diffusion mode, and extends the analytic expression for the sound modes to a wide range of khronon coupling values. In the eikonal limit (large momentum limit), the analytically known dispersion of QNM frequencies with the momentum is reproduced by our numerics. We provide a parametrization of all QNM frequencies to fourth order in the momentum. We demonstrate perturbative stability in a wide range of coupling constants and momenta.

==> anc/axialModesEinsteinAetherSpectralMethod.csv <==
Momentum,Real Part,Imaginary Part,nth Mode
0.,0.,0.,0
0.02,0.,-0.0001333,0
0.03,0.,-0.0003,0
0.05,0.,-0.0008335,0
0.06,0.,-0.0012004,0
0.08,0.,-0.0021345,0
0.09,0.,-0.0027018,0
0.1,0.,-0.0033361,0
0.12,0.,-0.0048058,0
0.13,0.,-0.0056414,0
0.14,0.,-0.0065442,0
0.15,0.,-0.0075143,0
0.16,0.,-0.0085518,0
0.18,0.,-0.0108297,0
0.2,0.,-0.0133786,0
0.21,0.,-0.014755,0
0.22,0.,-0.0161997,0
0.24,0.,-0.0192941,0
0.25,0.,-0.0209442,0
0.26,0.,-0.0226631,0
0.28,0.,-0.0263082,0
0.29,0.,-0.0282347,0
0.3,0.,-0.0302308,0
0.34,0.,-0.0389156,0
0.35,0.,-0.041263,0
0.37,0.,-0.0461711,0
0.38,0.,-0.0487324,0
0.39,0.,-0.0513654,0
0.4,0.,-0.0540706,0
0.41,0.,-0.0568481,0
0.46,0.,-0.071833,0
0.47,0.,-0.0750519,0
0.49,0.,-0.0817142,0
0.5,0.,-0.0851585,0
0.51,0.,-0.0886787,0
0.52,0.,-0.0922753,0
0.54,0.,-0.0996993,0
0.55,0.,-0.1035277,0
0.56,0.,-0.1074341,0
0.6,0.,-0.123851,0
0.61,0.,-0.1281556,0
0.64,0.,-0.1415586,0
0.67,0.,-0.1557078,0
0.68,0.,-0.1605929,0
0.69,0.,-0.1655635,0
0.7,0.,-0.17062,0
0.71,0.,-0.1757634,0
0.72,0.,-0.1809942,0
0.73,0.,-0.1863132,0
0.74,0.,-0.1917212,0
0.77,0.,-0.2084863,0
0.78,0.,-0.2142578,0
0.79,0.,-0.2201222,0
0.8,0.,-0.2260805,0
0.81,0.,-0.2321334,0
0.82,0.,-0.238282,0
0.85,0.,-0.2573109,0
0.86,0.,-0.2638516,0
0.89,0.,-0.2840814,0
0.9,0.,-0.2910309,0
0.91,0.,-0.2980855,0
0.92,0.,-0.3052463,0
0.94,0.,-0.3198916,0
0.95,0.,-0.3273787,0
0.96,0.,-0.3349772,0
0.97,0.,-0.3426884,0
0.98,0.,-0.3505138,0
1.,0.,-0.3665129,0
1.01,0.,-0.3746898,0
1.02,0.,-0.3829869,0
1.03,0.,-0.3914058,0
1.04,0.,-0.3999484,0
1.05,0.,-0.4086163,0
1.06,0.,-0.4174113,0
1.08,0.,-0.4353901,0
1.1,0.,-0.4539002,0
1.11,0.,-0.4633596,0
1.12,0.,-0.4729581,0
1.13,0.,-0.4826979,0
1.14,0.,-0.4925813,0
1.15,0.,-0.5026106,0
1.16,0.,-0.5127884,0
1.17,0.,-0.5231171,0
1.18,0.,-0.5335994,0
1.19,0.,-0.5442379,0
1.2,0.,-0.5550355,0
1.21,0.,-0.5659951,0
1.23,0.,-0.5884122,0
1.24,0.,-0.599876,0
1.25,0.,-0.6115144,0
1.26,0.,-0.6233308,0
1.27,0.,-0.6353288,0
1.28,0.,-0.6475122,0
1.29,0.,-0.6598847,0
1.3,0.,-0.6724503,0
1.31,0.,-0.6852133,0
1.32,0.,-0.6981778,0
1.33,0.,-0.7113484,0
1.34,0.,-0.7247297,0
1.35,0.,-0.7383266,0
1.36,0.,-0.7521441,0
1.37,0.,-0.7661874,0
1.38,0.,-0.780462,0
1.39,0.,-0.7949736,0
1.4,0.,-0.8097281,0
1.41,0.,-0.8247316,0
1.42,0.,-0.8399906,0
1.43,0.,-0.8555119,0
1.44,0.,-0.8713024,0
1.45,0.,-0.8873696,0
1.46,0.,-0.9037209,0
1.47,0.,-0.9203646,0
1.48,0.,-0.9373089,0
1.49,0.,-0.9545627,0
1.5,0.,-0.9721352,0
1.51,0.,-0.9900359,0
1.52,0.,-1.008275,0
1.53,0.,-1.026863,0
1.54,0.,-1.0458111,0
1.55,0.,-1.065131,0
1.56,0.,-1.0848348,0
1.57,0.,-1.1049354,0
1.58,0.,-1.1254463,0
1.6,0.,-1.1677566,0
1.61,0.,-1.1895866,0
1.62,0.,-1.2118882,0
1.63,0.,-1.2346787,0
1.64,0.,-1.2579765,0
1.65,0.,-1.2818006,0
1.66,0.,-1.3061714,0
1.67,0.,-1.3311099,0
1.68,0.,-1.3566385,0
1.69,0.,-1.3827805,0
1.7,0.,-1.4095605,0
1.71,0.,-1.4370042,0
1.72,0.,-1.4651385,0
1.73,0.,-1.4939914,0
1.74,0.,-1.5235922,0
1.75,0.,-1.5539713,0
1.76,0.,-1.5851601,0
1.78,0.,-1.650098,0
1.79,0.,-1.6839142,0
1.8,0.,-1.7186745,0
1.83,0.,-1.8289636,0
1.85,0.,-1.9078274,0
1.87,0.,-1.9912359,0
1.9,0.,-2.1252291,0
1.91,0.,-2.1722996,0
2.,0.,-2.6463377,0
2.1,0.,-3.2498434,0
2.2,0.,-3.9125822,0
2.3,0.,-4.6626432,0
2.4,0.,-5.5282046,0
2.5,0.,-6.5109333,0
0.,1.8494213,-2.6638527,1
0.1,1.8508043,-2.6634621,1
0.2,1.8549251,-2.6622907,1
0.3,1.8616989,-2.660339,1
0.4,1.8709851,-2.6576059,1
0.5,1.8825874,-2.6540865,1
0.6,1.8962538,-2.649767,1
0.7,1.9116753,-2.6446195,1
0.8,1.9284832,-2.6385931,1
0.9,1.9462429,-2.6316013,1
1.,1.9644447,-2.623504,1
1.1,1.9824882,-2.6140783,1
1.2,1.9996618,-2.6029731,1
1.3,2.0151136,-2.589633,1
1.4,2.0278204,-2.5731642,1
1.5,2.0365723,-2.5520929,1
1.6,2.040047,-2.5239093,1
1.7,2.0372445,-2.4842118,1
1.8,2.0292346,-2.4253575,1
1.9,2.0247249,-2.3365205,1
2.,2.0473505,-2.2155033,1
2.1,2.1155914,-2.0880982,1
2.2,2.2159346,-1.9801599,1
2.26,2.2832544,-1.9263849,1
2.27,2.2947383,-1.9181311,1
2.3,2.3294836,-1.8944656,1
2.4,2.4469816,-1.825794,1
2.45,2.5059916,-1.7962885,1
2.5,2.564882,-1.7693681,1
2.58,2.6585994,-1.7307752,1
2.6,2.6819082,-1.7218708,1
2.66,2.7515168,-1.6966967,1
2.67,2.7630708,-1.6927084,1
2.69,2.7861379,-1.6848962,1
2.7,2.797651,-1.6810696,1
2.73,2.8321084,-1.6698928,1
2.74,2.843567,-1.6662642,1
2.76,2.866444,-1.6591457,1
2.78,2.8892676,-1.6522051,1
2.8,2.9120385,-1.6454346,1
2.83,2.9460976,-1.6355814,1
2.85,2.96874,-1.6292042,1
2.88,3.0026103,-1.6199101,1
2.89,3.0138759,-1.6168815,1
2.9,3.0251295,-1.6138864,1
2.98,3.1147386,-1.5910565,1
3.,3.1370287,-1.5856414,1
3.1,3.2478519,-1.5601152,1
3.2,3.3577111,-1.5368623,1
3.3,3.4667093,-1.5155356,1
3.4,3.5749385,-1.4958602,1
3.5,3.6824804,-1.4776149,1
3.6,3.7894064,-1.4606191,1
3.7,3.8957795,-1.4447239,1
3.8,4.0016549,-1.4298047,1
3.9,4.1070812,-1.4157568,1
4.,4.2121012,-1.4024908,1
4.1,4.3167526,-1.3899304,1
4.2,4.4210688,-1.3780097,1
4.3,4.5250797,-1.3666711,1
4.4,4.6288116,-1.3558648,1
4.5,4.7322882,-1.3455465,1
4.6,4.8355305,-1.3356774,1
4.7,4.9385577,-1.326223,1
4.8,5.0413866,-1.3171524,1
4.9,5.1440328,-1.3084381,1
5.,5.2465102,-1.3000553,1
5.1,5.3488314,-1.2919818,1
5.2,5.4510077,-1.2841972,1
5.3,5.5530497,-1.2766832,1
5.4,5.6549669,-1.2694233,1
5.5,5.7567678,-1.262402,1
5.6,5.8584605,-1.2556056,1
5.7,5.9600521,-1.2490212,1
5.8,6.0615494,-1.2426371,1
5.9,6.1629586,-1.2364425,1
6.,6.2642851,-1.2304273,1
6.1,6.3655344,-1.2245823,1
6.2,6.466711,-1.2188989,1
6.3,6.5678196,-1.2133693,1
6.4,6.6688642,-1.2079859,1
6.5,6.7698486,-1.202742,1
6.6,6.8707764,-1.197631,1
6.7,6.9716509,-1.192647,1
6.8,7.072475,-1.1877843,1
6.9,7.1732517,-1.1830376,1
7.,7.2739837,-1.1784021,1
7.1,7.3746733,-1.1738731,1
7.2,7.4753229,-1.1694462,1
7.3,7.5759347,-1.1651173,1
7.4,7.6765106,-1.1608825,1
7.5,7.7770527,-1.1567382,1
7.6,7.8775626,-1.1526809,1
7.7,7.978042,-1.1487073,1
7.8,8.0784925,-1.1448144,1
7.9,8.1789155,-1.1409992,1
8.,8.2793125,-1.1372589,1
8.1,8.3796847,-1.1335909,1
8.2,8.4800334,-1.1299928,1
8.3,8.5803596,-1.1264621,1
8.4,8.6806646,-1.1229965,1
8.5,8.7809493,-1.1195939,1
8.6,8.8812147,-1.1162523,1
8.7,8.9814617,-1.1129696,1
8.8,9.0816911,-1.1097441,1
8.9,9.1819038,-1.1065739,1
9.,9.2821006,-1.1034573,1
9.1,9.3822822,-1.1003927,1
9.2,9.4824493,-1.0973786,1
9.3,9.5826025,-1.0944134,1
9.4,9.6827425,-1.0914957,1
9.5,9.7828698,-1.0886242,1
9.6,9.8829851,-1.0857975,1
9.7,9.9830888,-1.0830144,1
9.8,10.0831815,-1.0802736,1
9.9,10.1832637,-1.0775741,1
10.,10.2833357,-1.0749146,1
10.1,10.3833981,-1.0722942,1
10.2,10.4834513,-1.0697117,1
10.3,10.5834956,-1.0671662,1
10.4,10.6835314,-1.0646568,1
10.5,10.7835592,-1.0621825,1
10.6,10.8835791,-1.0597424,1
10.7,10.9835916,-1.0573357,1
10.8,11.083597,-1.0549615,1
10.9,11.1835956,-1.0526191,1
11.,11.2835876,-1.0503077,1
11.1,11.3835734,-1.0480266,1
11.2,11.4835531,-1.0457749,1
11.3,11.5835271,-1.0435522,1
11.4,11.6834955,-1.0413575,1
11.5,11.7834586,-1.0391905,1
11.6,11.8834167,-1.0370503,1
11.7,11.9833698,-1.0349364,1
11.8,12.0833183,-1.0328483,1
11.9,12.1832623,-1.0307853,1
12.,12.283202,-1.0287469,1
12.1,12.3831375,-1.0267326,1
12.2,12.4830691,-1.0247418,1
12.3,12.5829969,-1.0227741,1
12.4,12.682921,-1.020829,1
12.5,12.7828416,-1.018906,1
12.6,12.8827589,-1.0170046,1
12.7,12.9826729,-1.0151245,1
12.8,13.0825839,-1.0132651,1
12.9,13.1824918,-1.0114261,1
13.,13.2823969,-1.0096071,1
13.1,13.3822993,-1.0078076,1
13.2,13.4821991,-1.0060273,1
13.3,13.5820963,-1.0042659,1
13.4,13.6819911,-1.0025228,1
13.5,13.7818836,-1.0007979,1
13.6,13.8817739,-0.9990908,1
13.7,13.9816621,-0.9974011,1
13.8,14.0815482,-0.9957285,1
13.9,14.1814323,-0.9940727,1
14.,14.2813146,-0.9924333,1
14.1,14.381195,-0.9908102,1
14.2,14.4810738,-0.989203,1
14.3,14.5809508,-0.9876114,1
14.4,14.6808263,-0.9860351,1
14.5,14.7807003,-0.9844739,1
14.6,14.8805729,-0.9829275,1
14.7,14.980444,-0.9813957,1
14.8,15.0803138,-0.9798782,1
14.9,15.1801823,-0.9783747,1
15.,15.2800497,-0.9768851,1
15.1,15.3799158,-0.975409,1
15.2,15.4797808,-0.9739464,1
15.3,15.5796448,-0.9724969,1
15.4,15.6795078,-0.9710603,1
15.5,15.7793698,-0.9696364,1
15.6,15.8792309,-0.9682251,1
15.7,15.9790911,-0.9668261,1
15.8,16.0789504,-0.9654392,1
15.9,16.178809,-0.9640642,1
16.,16.2786668,-0.962701,1
16.1,16.3785239,-0.9613494,1
16.2,16.4783803,-0.9600091,1
16.3,16.578236,-0.9586801,1
16.4,16.6780911,-0.9573621,1
16.5,16.7779457,-0.956055,1
16.6,16.8777996,-0.9547586,1
16.7,16.9776531,-0.9534727,1
16.8,17.0775061,-0.9521972,1
16.9,17.1773586,-0.950932,1
17.,17.2772106,-0.9496768,1
17.1,17.3770623,-0.9484316,1
17.2,17.4769135,-0.9471963,1
17.3,17.5767644,-0.9459705,1
17.4,17.676615,-0.9447543,1
17.5,17.7764653,-0.9435475,1
17.6,17.8763152,-0.9423499,1
17.7,17.9761649,-0.9411615,1
17.8,18.0760143,-0.9399821,1
17.9,18.1758635,-0.9388115,1
18.,18.2757125,-0.9376497,1
18.1,18.3755613,-0.9364965,1
18.2,18.4754099,-0.9353519,1
18.3,18.5752583,-0.9342156,1
18.4,18.6751067,-0.9330877,1
18.5,18.7749548,-0.9319679,1
18.6,18.8748029,-0.9308562,1
18.7,18.9746509,-0.9297524,1
18.8,19.0744988,-0.9286566,1
18.9,19.1743466,-0.9275684,1
19.,19.2741944,-0.926488,1
19.1,19.3740422,-0.9254151,1
19.2,19.4738899,-0.9243497,1
19.3,19.5737376,-0.9232916,1
19.4,19.6735853,-0.9222408,1
19.5,19.773433,-0.9211972,1
19.6,19.8732808,-0.9201607,1
19.7,19.9731285,-0.9191312,1
19.8,20.0729763,-0.9181087,1
19.9,20.1728242,-0.9170929,1
20.,20.2726721,-0.9160839,1
20.1,20.3725201,-0.9150816,1
20.2,20.4723682,-0.9140859,1
20.3,20.5722164,-0.9130967,1
20.4,20.6720647,-0.912114,1
20.5,20.771913,-0.9111375,1
20.6,20.8717615,-0.9101674,1
20.7,20.9716101,-0.9092035,1
20.8,21.0714589,-0.9082457,1
20.9,21.1713077,-0.907294,1
21.,21.2711568,-0.9063483,1
21.1,21.3710059,-0.9054085,1
21.2,21.4708553,-0.9044745,1
21.3,21.5707048,-0.9035464,1
21.4,21.6705544,-0.902624,1
21.5,21.7704042,-0.9017072,1
21.6,21.8702543,-0.900796,1
21.7,21.9701045,-0.8998904,1
21.8,22.0699548,-0.8989903,1
21.9,22.1698054,-0.8980955,1
22.,22.2696562,-0.8972061,1
22.1,22.3695072,-0.896322,1
22.2,22.4693584,-0.8954432,1
22.3,22.5692098,-0.8945695,1
22.4,22.6690614,-0.893701,1
22.5,22.7689133,-0.8928375,1
22.6,22.8687654,-0.891979,1
22.7,22.9686177,-0.8911256,1
22.8,23.0684702,-0.890277,1
22.9,23.168323,-0.8894332,1
23.,23.268176,-0.8885943,1
23.1,23.3680293,-0.8877602,1
23.2,23.4678828,-0.8869307,1
23.3,23.5677365,-0.8861059,1
23.4,23.6675905,-0.8852858,1
23.5,23.7674448,-0.8844702,1
23.6,23.8672993,-0.8836591,1
23.7,23.9671541,-0.8828524,1
23.8,24.0670091,-0.8820503,1
23.9,24.1668644,-0.8812525,1
24.,24.26672,-0.880459,1
24.1,24.3665759,-0.8796698,1
24.2,24.466432,-0.8788849,1
24.3,24.5662883,-0.8781042,1
24.4,24.666145,-0.8773277,1
24.5,24.7660019,-0.8765553,1
24.6,24.8658591,-0.875787,1
24.7,24.9657166,-0.8750227,1
24.8,25.0655744,-0.8742624,1
24.9,25.1654325,-0.8735062,1
25.,25.2652908,-0.8727538,1
25.1,25.3651494,-0.8720054,1
25.2,25.4650083,-0.8712608,1
25.3,25.5648675,-0.87052,1
25.4,25.664727,-0.8697831,1
25.5,25.7645868,-0.8690499,1
25.6,25.8644468,-0.8683204,1
25.7,25.9643072,-0.8675945,1
25.8,26.0641678,-0.8668724,1
25.9,26.1640288,-0.8661538,1
26.,26.26389,-0.8654388,1
26.1,26.3637515,-0.8647274,1
26.2,26.4636134,-0.8640195,1
26.3,26.5634755,-0.8633151,1
26.4,26.6633379,-0.8626142,1
26.5,26.7632006,-0.8619166,1
26.6,26.8630636,-0.8612225,1
26.7,26.9629269,-0.8605317,1
26.8,27.0627905,-0.8598442,1
26.9,27.1626544,-0.8591601,1
27.,27.2625186,-0.8584792,1
27.1,27.3623831,-0.8578016,1
27.2,27.462248,-0.8571272,1
27.3,27.5621131,-0.856456,1
27.4,27.6619785,-0.8557879,1
27.5,27.7618442,-0.855123,1
27.6,27.8617102,-0.8544612,1
27.7,27.9615765,-0.8538024,1
27.8,28.0614431,-0.8531468,1
27.9,28.16131,-0.8524941,1
28.,28.2611772,-0.8518445,1
28.1,28.3610447,-0.8511978,1
28.2,28.4609125,-0.8505541,1
28.3,28.5607806,-0.8499133,1
28.4,28.660649,-0.8492754,1
28.5,28.7605177,-0.8486404,1
28.6,28.8603867,-0.8480083,1
28.7,28.960256,-0.847379,1
28.8,29.0601256,-0.8467525,1
28.9,29.1599955,-0.8461288,1
29.,29.2598656,-0.8455078,1
29.1,29.3597361,-0.8448896,1
29.2,29.4596069,-0.8442741,1
29.3,29.559478,-0.8436613,1
29.4,29.6593494,-0.8430512,1
29.5,29.7592211,-0.8424437,1
29.6,29.8590931,-0.8418389,1
29.7,29.9589653,-0.8412367,1
29.8,30.0588379,-0.840637,1
29.9,30.1587108,-0.84004,1
30.,30.2585839,-0.8394455,1
30.1,30.3584574,-0.8388535,1
30.2,30.4583311,-0.838264,1
30.3,30.5582052,-0.8376771,1
30.4,30.6580795,-0.8370926,1
30.5,30.7579541,-0.8365105,1
30.6,30.8578291,-0.8359309,1
30.7,30.9577043,-0.8353537,1
30.8,31.0575798,-0.8347789,1
30.9,31.1574556,-0.8342065,1
31.,31.2573316,-0.8336365,1
31.1,31.357208,-0.8330688,1
31.2,31.4570847,-0.8325034,1
31.3,31.5569616,-0.8319403,1
31.4,31.6568388,-0.8313795,1
31.5,31.7567164,-0.830821,1
31.6,31.8565942,-0.8302647,1
31.7,31.9564722,-0.8297107,1
31.8,32.0563506,-0.8291589,1
31.9,32.1562293,-0.8286093,1
32.,32.2561082,-0.8280619,1
32.1,32.3559874,-0.8275167,1
32.2,32.455867,-0.8269737,1
32.3,32.5557467,-0.8264328,1
32.4,32.6556268,-0.825894,1
32.5,32.7555072,-0.8253573,1
32.6,32.8553878,-0.8248227,1
32.7,32.9552687,-0.8242902,1
32.8,33.0551499,-0.8237598,1
32.9,33.1550313,-0.8232314,1
33.,33.2549131,-0.8227051,1
33.1,33.3547951,-0.8221808,1
33.2,33.4546774,-0.8216585,1
33.3,33.55456,-0.8211382,1
33.4,33.6544428,-0.8206199,1
33.5,33.7543259,-0.8201035,1
33.6,33.8542093,-0.8195891,1
33.7,33.9540929,-0.8190767,1
33.8,34.0539769,-0.8185662,1
33.9,34.1538611,-0.8180576,1
34.,34.2537455,-0.8175508,1
34.1,34.3536302,-0.817046,1
34.2,34.4535152,-0.8165431,1
34.3,34.5534005,-0.816042,1
34.4,34.653286,-0.8155427,1
34.5,34.7531718,-0.8150453,1
34.6,34.8530579,-0.8145498,1
34.7,34.9529442,-0.814056,1
34.8,35.0528308,-0.8135641,1
34.9,35.1527177,-0.8130739,1
35.,35.2526048,-0.8125855,1
35.1,35.3524921,-0.8120989,1
35.2,35.4523798,-0.811614,1
35.3,35.5522677,-0.8111308,1
35.4,35.6521558,-0.8106494,1
35.5,35.7520442,-0.8101697,1
35.6,35.8519329,-0.8096918,1
35.7,35.9518218,-0.8092155,1
35.8,36.051711,-0.8087409,1
35.9,36.1516004,-0.808268,1
36.,36.2514901,-0.8077967,1
36.1,36.35138,-0.8073271,1
36.2,36.4512702,-0.8068591,1
36.3,36.5511607,-0.8063928,1
36.4,36.6510513,-0.8059281,1
36.5,36.7509423,-0.805465,1
36.6,36.8508335,-0.8050035,1
36.7,36.9507249,-0.8045436,1
36.8,37.0506166,-0.8040852,1
36.9,37.1505085,-0.8036285,1
37.,37.2504007,-0.8031733,1
37.1,37.3502931,-0.8027196,1
37.2,37.4501858,-0.8022675,1
37.3,37.5500787,-0.8018169,1
37.4,37.6499718,-0.8013679,1
37.5,37.7498652,-0.8009204,1
37.6,37.8497589,-0.8004743,1
37.7,37.9496527,-0.8000298,1
37.8,38.0495469,-0.7995867,1
37.9,38.1494412,-0.7991451,1
38.,38.2493358,-0.798705,1
38.1,38.3492306,-0.7982664,1
38.2,38.4491257,-0.7978292,1
38.3,38.549021,-0.7973934,1
38.4,38.6489165,-0.7969591,1
38.5,38.7488123,-0.7965261,1
38.6,38.8487083,-0.7960946,1
38.7,38.9486045,-0.7956646,1
38.8,39.048501,-0.7952359,1
38.9,39.1483977,-0.7948086,1
39.,39.2482946,-0.7943826,1
39.1,39.3481918,-0.7939581,1
39.2,39.4480892,-0.7935349,1
39.3,39.5479868,-0.7931131,1
39.4,39.6478846,-0.7926926,1
39.5,39.7477827,-0.7922734,1
39.6,39.847681,-0.7918556,1
39.7,39.9475795,-0.7914392,1
39.8,40.0474783,-0.791024,1
39.9,40.1473772,-0.7906101,1
40.,40.2472764,-0.7901976,1
40.1,40.3471758,-0.7897863,1
40.2,40.4470755,-0.7893764,1
40.3,40.5469753,-0.7889677,1
40.4,40.6468754,-0.7885603,1
40.5,40.7467757,-0.7881541,1
40.6,40.8466762,-0.7877492,1
40.7,40.9465769,-0.7873456,1
40.8,41.0464779,-0.7869432,1
40.9,41.146379,-0.786542,1
41.,41.2462804,-0.7861421,1
41.1,41.346182,-0.7857434,1
41.2,41.4460838,-0.7853459,1
41.3,41.5459858,-0.7849496,1
41.4,41.645888,-0.7845545,1
41.5,41.7457905,-0.7841606,1
41.6,41.8456931,-0.7837679,1
41.7,41.945596,-0.7833764,1
41.8,42.0454991,-0.7829861,1
41.9,42.1454024,-0.7825969,1
42.,42.2453059,-0.7822089,1
42.1,42.3452096,-0.7818221,1
42.2,42.4451135,-0.7814364,1
42.3,42.5450176,-0.7810518,1
42.4,42.6449219,-0.7806684,1
42.5,42.7448264,-0.7802861,1
42.6,42.8447311,-0.779905,1
42.7,42.9446361,-0.779525,1
42.8,43.0445412,-0.779146,1
42.9,43.1444465,-0.7787682,1
43.,43.2443521,-0.7783915,1
43.1,43.3442578,-0.7780159,1
43.2,43.4441637,-0.7776414,1
43.3,43.5440699,-0.7772679,1
43.4,43.6439762,-0.7768956,1
43.5,43.7438828,-0.7765243,1
43.6,43.8437895,-0.7761541,1
43.7,43.9436964,-0.7757849,1
43.8,44.0436035,-0.7754168,1
43.9,44.1435109,-0.7750497,1
44.,44.2434184,-0.7746837,1
44.1,44.3433261,-0.7743188,1
44.2,44.443234,-0.7739548,1
44.3,44.5431421,-0.7735919,1
44.4,44.6430504,-0.77323,1
44.5,44.7429588,-0.7728692,1
44.6,44.8428675,-0.7725093,1
44.7,44.9427764,-0.7721505,1
44.8,45.0426854,-0.7717926,1
44.9,45.1425946,-0.7714358,1
45.,45.2425041,-0.7710799,1
45.1,45.3424137,-0.7707251,1
45.2,45.4423235,-0.7703712,1
45.3,45.5422335,-0.7700183,1
45.4,45.6421436,-0.7696663,1
45.5,45.742054,-0.7693154,1
45.6,45.8419645,-0.7689654,1
45.7,45.9418752,-0.7686163,1
45.8,46.0417862,-0.7682682,1
45.9,46.1416972,-0.7679211,1
46.,46.2416085,-0.7675749,1
46.1,46.34152,-0.7672296,1
46.2,46.4414316,-0.7668853,1
46.3,46.5413434,-0.7665419,1
46.4,46.6412554,-0.7661994,1
46.5,46.7411676,-0.7658578,1
46.6,46.8410799,-0.7655172,1
46.7,46.9409925,-0.7651775,1
46.8,47.0409052,-0.7648387,1
46.9,47.1408181,-0.7645007,1
47.,47.2407311,-0.7641637,1
47.1,47.3406444,-0.7638276,1
47.2,47.4405578,-0.7634923,1
47.3,47.5404713,-0.763158,1
47.4,47.6403851,-0.7628245,1
47.5,47.740299,-0.7624919,1
47.6,47.8402131,-0.7621602,1
47.7,47.9401274,-0.7618293,1
47.8,48.0400419,-0.7614993,1
47.9,48.1399565,-0.7611702,1
48.,48.2398713,-0.7608419,1
48.1,48.3397862,-0.7605145,1
48.2,48.4397013,-0.7601879,1
48.3,48.5396166,-0.7598622,1
48.4,48.6395321,-0.7595373,1
48.5,48.7394477,-0.7592132,1
48.6,48.8393635,-0.75889,1
48.7,48.9392795,-0.7585676,1
48.8,49.0391956,-0.758246,1
48.9,49.1391119,-0.7579252,1
49.,49.2390284,-0.7576053,1
49.1,49.338945,-0.7572861,1
49.2,49.4388618,-0.7569678,1
49.3,49.5387787,-0.7566503,1
49.4,49.6386958,-0.7563336,1
49.5,49.7386131,-0.7560177,1
49.6,49.8385306,-0.7557025,1
49.7,49.9384482,-0.7553882,1
49.8,50.0383659,-0.7550746,1
49.9,50.1382838,-0.7547619,1
50.,50.2382019,-0.7544499,1
50.1,50.3381201,-0.7541387,1
50.2,50.4380385,-0.7538282,1
50.3,50.5379571,-0.7535185,1
50.4,50.6378758,-0.7532096,1
50.5,50.7377947,-0.7529015,1
50.6,50.8377137,-0.7525941,1
50.7,50.9376329,-0.7522874,1
50.8,51.0375522,-0.7519816,1
50.9,51.1374717,-0.7516764,1
51.,51.2373913,-0.751372,1
51.1,51.3373111,-0.7510684,1
51.2,51.4372311,-0.7507655,1
51.3,51.5371512,-0.7504633,1
51.4,51.6370714,-0.7501618,1
51.5,51.7369918,-0.7498611,1
51.6,51.8369124,-0.7495611,1
51.7,51.9368331,-0.7492618,1
51.8,52.036754,-0.7489633,1
51.9,52.136675,-0.7486654,1
52.,52.2365961,-0.7483683,1
52.1,52.3365174,-0.7480719,1
52.2,52.4364389,-0.7477762,1
52.3,52.5363605,-0.7474812,1
52.4,52.6362823,-0.7471869,1
52.5,52.7362042,-0.7468933,1
52.6,52.8361262,-0.7466003,1
52.7,52.9360484,-0.7463081,1
52.8,53.0359707,-0.7460166,1
52.9,53.1358932,-0.7457257,1
53.,53.2358158,-0.7454355,1
53.1,53.3357386,-0.745146,1
53.2,53.4356615,-0.7448572,1
53.3,53.5355846,-0.7445691,1
53.5,53.7354311,-0.7439948,1
53.6,53.8353546,-0.7437086,1
53.7,53.9352782,-0.7434231,1
53.8,54.035202,-0.7431383,1
53.9,54.1351259,-0.7428542,1
54.,54.23505,-0.7425706,1
54.1,54.3349742,-0.7422878,1
54.2,54.4348985,-0.7420056,1
54.5,54.7346723,-0.7411628,1
54.6,54.8345972,-0.7408831,1
54.7,54.9345222,-0.7406041,1
54.8,55.0344473,-0.7403257,1
55.2,55.4341493,-0.7392184,1
55.3,55.5340751,-0.7389432,1
55.7,55.9337798,-0.7378482,1
55.8,56.0337063,-0.737576,1
56.1,56.3334866,-0.736763,1
56.3,56.5333408,-0.736224,1
56.5,56.7331955,-0.7356873,1
56.8,57.0329785,-0.7348867,1
0.,-1.8494213,-2.6638527,2
0.1,-1.8508043,-2.6634621,2
0.2,-1.8549251,-2.6622907,2
0.3,-1.8616989,-2.660339,2
0.4,-1.8709851,-2.6576059,2
0.5,-1.8825874,-2.6540865,2
0.6,-1.8962538,-2.649767,2
0.7,-1.9116753,-2.6446195,2
0.8,-1.9284832,-2.6385931,2
0.9,-1.9462429,-2.6316013,2
1.,-1.9644447,-2.623504,2
1.1,-1.9824882,-2.6140783,2
1.2,-1.9996618,-2.6029731,2
1.3,-2.0151136,-2.589633,2
1.4,-2.0278204,-2.5731642,2
1.5,-2.0365723,-2.5520929,2
1.6,-2.040047,-2.5239093,2
1.7,-2.0372445,-2.4842118,2
1.8,-2.0292346,-2.4253575,2
1.9,-2.0247249,-2.3365205,2
2.,-2.0473505,-2.2155033,2
2.1,-2.1155914,-2.0880982,2
2.2,-2.2159346,-1.9801599,2
2.24,-2.2604763,-1.9434763,2
2.3,-2.3294836,-1.8944656,2
2.37,-2.4115921,-1.8449223,2
2.4,-2.4469816,-1.825794,2
2.5,-2.564882,-1.7693681,2
2.58,-2.6585994,-1.7307753,2
2.6,-2.6819082,-1.7218708,2
2.61,-2.6935431,-1.7175191,2
2.67,-2.7630708,-1.6927084,2
2.7,-2.797651,-1.6810696,2
2.73,-2.8321084,-1.6698928,2
2.76,-2.866444,-1.6591457,2
2.8,-2.9120385,-1.6454346,2
2.83,-2.9460976,-1.6355814,2
2.85,-2.96874,-1.6292042,2
2.86,-2.9800425,-1.6260707,2
2.88,-3.0026103,-1.6199101,2
2.9,-3.0251295,-1.6138864,2
2.98,-3.1147386,-1.5910565,2
3.,-3.1370287,-1.5856414,2
3.1,-3.2478519,-1.5601152,2
3.2,-3.3577111,-1.5368623,2
3.3,-3.4667093,-1.5155356,2
3.4,-3.5749385,-1.4958602,2
3.5,-3.6824804,-1.4776149,2
3.6,-3.7894064,-1.4606191,2
3.7,-3.8957795,-1.4447239,2
3.8,-4.0016549,-1.4298047,2
3.9,-4.1070812,-1.4157568,2
4.,-4.2121012,-1.4024908,2
4.1,-4.3167526,-1.3899304,2
4.2,-4.4210688,-1.3780097,2
4.3,-4.5250797,-1.3666711,2
4.4,-4.6288116,-1.3558648,2
4.5,-4.7322882,-1.3455465,2
4.6,-4.8355305,-1.3356774,2
4.7,-4.9385577,-1.326223,2
4.8,-5.0413866,-1.3171524,2
4.9,-5.1440328,-1.3084381,2
5.,-5.2465102,-1.3000553,2
5.1,-5.3488314,-1.2919818,2
5.2,-5.4510077,-1.2841972,2
5.3,-5.5530497,-1.2766832,2
5.4,-5.6549669,-1.2694233,2
5.5,-5.7567678,-1.262402,2
5.6,-5.8584605,-1.2556056,2
5.7,-5.9600521,-1.2490212,2
5.8,-6.0615494,-1.2426371,2
5.9,-6.1629586,-1.2364425,2
6.,-6.2642851,-1.2304273,2
6.1,-6.3655344,-1.2245823,2
6.2,-6.466711,-1.2188989,2
6.3,-6.5678196,-1.2133693,2
6.4,-6.6688642,-1.2079859,2
6.5,-6.7698486,-1.202742,2
6.6,-6.8707764,-1.197631,2
6.7,-6.9716509,-1.192647,2
6.8,-7.072475,-1.1877843,2
6.9,-7.1732517,-1.1830376,2
7.,-7.2739837,-1.1784021,2
7.1,-7.3746733,-1.1738731,2
7.2,-7.4753229,-1.1694462,2
7.3,-7.5759347,-1.1651173,2
7.4,-7.6765106,-1.1608825,2
7.5,-7.7770527,-1.1567382,2
7.6,-7.8775626,-1.1526809,2
7.7,-7.978042,-1.1487073,2
7.8,-8.0784925,-1.1448144,2
7.9,-8.1789155,-1.1409992,2
8.,-8.2793125,-1.1372589,2
8.1,-8.3796847,-1.1335909,2
8.2,-8.4800334,-1.1299928,2
8.3,-8.5803596,-1.1264621,2
8.4,-8.6806646,-1.1229965,2
8.5,-8.7809493,-1.1195939,2
8.6,-8.8812147,-1.1162523,2
8.7,-8.9814617,-1.1129696,2
8.8,-9.0816911,-1.1097441,2
8.9,-9.1819038,-1.1065739,2
9.,-9.2821006,-1.1034573,2
9.1,-9.3822822,-1.1003927,2
9.2,-9.4824493,-1.0973786,2
9.3,-9.5826025,-1.0944134,2
9.4,-9.6827425,-1.0914957,2
9.5,-9.7828698,-1.0886242,2
9.6,-9.8829851,-1.0857975,2
9.7,-9.9830888,-1.0830144,2
9.8,-10.0831815,-1.0802736,2
9.9,-10.1832637,-1.0775741,2
10.,-10.2833357,-1.0749146,2
10.1,-10.3833981,-1.0722942,2
10.2,-10.4834513,-1.0697117,2
10.3,-10.5834956,-1.0671662,2
10.4,-10.6835314,-1.0646568,2
10.5,-10.7835592,-1.0621825,2
10.6,-10.8835791,-1.0597424,2
10.7,-10.9835916,-1.0573357,2
10.8,-11.083597,-1.0549615,2
10.9,-11.1835956,-1.0526191,2
11.,-11.2835876,-1.0503077,2
11.1,-11.3835734,-1.0480266,2
11.2,-11.4835531,-1.0457749,2
11.3,-11.5835271,-1.0435522,2
11.4,-11.6834955,-1.0413575,2
11.5,-11.7834586,-1.0391905,2
11.6,-11.8834167,-1.0370503,2
11.7,-11.9833698,-1.0349364,2
11.8,-12.0833183,-1.0328483,2
11.9,-12.1832623,-1.0307853,2
12.,-12.283202,-1.0287469,2
12.1,-12.3831375,-1.0267326,2
12.2,-12.4830691,-1.0247418,2
12.3,-12.5829969,-1.0227741,2
12.4,-12.682921,-1.020829,2
12.5,-12.7828416,-1.018906,2
12.6,-12.8827589,-1.0170046,2
12.7,-12.9826729,-1.0151245,2
12.8,-13.0825839,-1.0132651,2
12.9,-13.1824918,-1.0114261,2
13.,-13.2823969,-1.0096071,2
13.1,-13.3822993,-1.0078076,2
13.2,-13.4821991,-1.0060273,2
13.3,-13.5820963,-1.0042659,2
13.4,-13.6819911,-1.0025228,2
13.5,-13.7818836,-1.0007979,2
13.6,-13.8817739,-0.9990908,2
13.7,-13.9816621,-0.9974011,2
13.8,-14.0815482,-0.9957285,2
13.9,-14.1814323,-0.9940727,2
14.,-14.2813146,-0.9924333,2
14.1,-14.381195,-0.9908102,2
14.2,-14.4810738,-0.989203,2
14.3,-14.5809508,-0.9876114,2
14.4,-14.6808263,-0.9860351,2
14.5,-14.7807003,-0.9844739,2
14.6,-14.8805729,-0.9829275,2
14.7,-14.980444,-0.9813957,2
14.8,-15.0803138,-0.9798782,2
14.9,-15.1801823,-0.9783747,2
15.,-15.2800497,-0.9768851,2
15.1,-15.3799158,-0.975409,2
15.2,-15.4797808,-0.9739464,2
15.3,-15.5796448,-0.9724969,2
15.4,-15.6795078,-0.9710603,2
15.5,-15.7793698,-0.9696364,2
15.6,-15.8792309,-0.9682251,2
15.7,-15.9790911,-0.9668261,2
15.8,-16.0789504,-0.9654392,2
15.9,-16.178809,-0.9640642,2
16.,-16.2786668,-0.962701,2
16.1,-16.3785239,-0.9613494,2
16.2,-16.4783803,-0.9600091,2
16.3,-16.578236,-0.9586801,2
16.4,-16.6780911,-0.9573621,2
16.5,-16.7779457,-0.956055,2
16.6,-16.8777996,-0.9547586,2
16.7,-16.9776531,-0.9534727,2
16.8,-17.0775061,-0.9521972,2
16.9,-17.1773586,-0.950932,2
17.,-17.2772106,-0.9496768,2
17.1,-17.3770623,-0.9484316,2
17.2,-17.4769135,-0.9471963,2
17.3,-17.5767644,-0.9459705,2
17.4,-17.676615,-0.9447543,2
17.5,-17.7764653,-0.9435475,2
17.6,-17.8763152,-0.9423499,2
17.7,-17.9761649,-0.9411615,2
17.8,-18.0760143,-0.9399821,2
17.9,-18.1758635,-0.9388115,2
18.,-18.2757125,-0.9376497,2
18.1,-18.3755613,-0.9364965,2
18.2,-18.4754099,-0.9353519,2
18.3,-18.5752583,-0.9342156,2
18.4,-18.6751067,-0.9330877,2
18.5,-18.7749548,-0.9319679,2
18.6,-18.8748029,-0.9308562,2
18.7,-18.9746509,-0.9297524,2
18.8,-19.0744988,-0.9286566,2
18.9,-19.1743466,-0.9275684,2
19.,-19.2741944,-0.926488,2
19.1,-19.3740422,-0.9254151,2
19.2,-19.4738899,-0.9243497,2
19.3,-19.5737376,-0.9232916,2
19.4,-19.6735853,-0.9222408,2
19.5,-19.773433,-0.9211972,2
19.6,-19.8732808,-0.9201607,2
19.7,-19.9731285,-0.9191312,2
19.8,-20.0729763,-0.9181087,2
19.9,-20.1728242,-0.9170929,2
20.,-20.2726721,-0.9160839,2
20.1,-20.3725201,-0.9150816,2
20.2,-20.4723682,-0.9140859,2
20.3,-20.5722164,-0.9130967,2
20.4,-20.6720647,-0.912114,2
20.5,-20.771913,-0.9111375,2
20.6,-20.8717615,-0.9101674,2
20.7,-20.9716101,-0.9092035,2
20.8,-21.0714589,-0.9082457,2
20.9,-21.1713077,-0.907294,2
21.,-21.2711568,-0.9063483,2
21.1,-21.3710059,-0.9054085,2
21.2,-21.4708553,-0.9044745,2
21.3,-21.5707048,-0.9035464,2
21.4,-21.6705544,-0.902624,2
21.5,-21.7704042,-0.9017072,2
21.6,-21.8702543,-0.900796,2
21.7,-21.9701045,-0.8998904,2
21.8,-22.0699548,-0.8989903,2
21.9,-22.1698054,-0.8980955,2
22.,-22.2696562,-0.8972061,2
22.1,-22.3695072,-0.896322,2
22.2,-22.4693584,-0.8954432,2
22.3,-22.5692098,-0.8945695,2
22.4,-22.6690614,-0.893701,2
22.5,-22.7689133,-0.8928375,2
22.6,-22.8687654,-0.891979,2
22.7,-22.9686177,-0.8911256,2
22.8,-23.0684702,-0.890277,2
22.9,-23.168323,-0.8894332,2
23.,-23.268176,-0.8885943,2
23.1,-23.3680293,-0.8877602,2
23.2,-23.4678828,-0.8869307,2
23.3,-23.5677365,-0.8861059,2
23.4,-23.6675905,-0.8852858,2
23.5,-23.7674448,-0.8844702,2
23.6,-23.8672993,-0.8836591,2
23.7,-23.9671541,-0.8828524,2
23.8,-24.0670091,-0.8820503,2
23.9,-24.1668644,-0.8812525,2
24.,-24.26672,-0.880459,2
24.1,-24.3665759,-0.8796698,2
24.2,-24.466432,-0.8788849,2
24.3,-24.5662883,-0.8781042,2
24.4,-24.666145,-0.8773277,2
24.5,-24.7660019,-0.8765553,2
24.6,-24.8658591,-0.875787,2
24.7,-24.9657166,-0.8750227,2
24.8,-25.0655744,-0.8742624,2
24.9,-25.1654325,-0.8735062,2
25.,-25.2652908,-0.8727538,2
25.1,-25.3651494,-0.8720054,2
25.2,-25.4650083,-0.8712608,2
25.3,-25.5648675,-0.87052,2
25.4,-25.664727,-0.8697831,2
25.5,-25.7645868,-0.8690499,2
25.6,-25.8644468,-0.8683204,2
25.7,-25.9643072,-0.8675945,2
25.8,-26.0641678,-0.8668724,2
25.9,-26.1640288,-0.8661538,2
26.,-26.26389,-0.8654388,2
26.1,-26.3637515,-0.8647274,2
26.2,-26.4636134,-0.8640195,2
26.3,-26.5634755,-0.8633151,2
26.4,-26.6633379,-0.8626142,2
26.5,-26.7632006,-0.8619166,2
26.6,-26.8630636,-0.8612225,2
26.7,-26.9629269,-0.8605317,2
26.8,-27.0627905,-0.8598442,2
26.9,-27.1626544,-0.8591601,2
27.,-27.2625186,-0.8584792,2
27.1,-27.3623831,-0.8578016,2
27.2,-27.462248,-0.8571272,2
27.3,-27.5621131,-0.856456,2
27.4,-27.6619785,-0.8557879,2
27.5,-27.7618442,-0.855123,2
27.6,-27.8617102,-0.8544612,2
27.7,-27.9615765,-0.8538024,2
27.8,-28.0614431,-0.8531468,2
27.9,-28.16131,-0.8524941,2
28.,-28.2611772,-0.8518445,2
28.1,-28.3610447,-0.8511978,2
28.2,-28.4609125,-0.8505541,2
28.3,-28.5607806,-0.8499133,2
28.4,-28.660649,-0.8492754,2
28.5,-28.7605177,-0.8486404,2
28.6,-28.8603867,-0.8480083,2
28.7,-28.960256,-0.847379,2
28.8,-29.0601256,-0.8467525,2
28.9,-29.1599955,-0.8461288,2
29.,-29.2598656,-0.8455078,2
29.1,-29.3597361,-0.8448896,2
29.2,-29.4596069,-0.8442741,2
29.3,-29.559478,-0.8436613,2
29.4,-29.6593494,-0.8430512,2
29.5,-29.7592211,-0.8424437,2
29.6,-29.8590931,-0.8418389,2
29.7,-29.9589653,-0.8412367,2
29.8,-30.0588379,-0.840637,2
29.9,-30.1587108,-0.84004,2
30.,-30.2585839,-0.8394455,2
30.1,-30.3584574,-0.8388535,2
30.2,-30.4583311,-0.838264,2
30.3,-30.5582052,-0.8376771,2
30.4,-30.6580795,-0.8370926,2
30.5,-30.7579541,-0.8365105,2
30.6,-30.8578291,-0.8359309,2
30.7,-30.9577043,-0.8353537,2
30.8,-31.0575798,-0.8347789,2
30.9,-31.1574556,-0.8342065,2
31.,-31.2573316,-0.8336365,2
31.1,-31.357208,-0.8330688,2
31.2,-31.4570847,-0.8325034,2
31.3,-31.5569616,-0.8319403,2
31.4,-31.6568388,-0.8313795,2
31.5,-31.7567164,-0.830821,2
31.6,-31.8565942,-0.8302647,2
31.7,-31.9564722,-0.8297107,2
31.8,-32.0563506,-0.8291589,2
31.9,-32.1562293,-0.8286093,2
32.,-32.2561082,-0.8280619,2
32.1,-32.3559874,-0.8275167,2
32.2,-32.455867,-0.8269737,2
32.3,-32.5557467,-0.8264328,2
32.4,-32.6556268,-0.825894,2
32.5,-32.7555072,-0.8253573,2
32.6,-32.8553878,-0.8248227,2
32.7,-32.9552687,-0.8242902,2
32.8,-33.0551499,-0.8237598,2
32.9,-33.1550313,-0.8232314,2
33.,-33.2549131,-0.8227051,2
33.1,-33.3547951,-0.8221808,2
33.2,-33.4546774,-0.8216585,2
33.3,-33.55456,-0.8211382,2
33.4,-33.6544428,-0.8206199,2
33.5,-33.7543259,-0.8201035,2
33.6,-33.8542093,-0.8195891,2
33.7,-33.9540929,-0.8190767,2
33.8,-34.0539769,-0.8185662,2
33.9,-34.1538611,-0.8180576,2
34.,-34.2537455,-0.8175508,2
34.1,-34.3536302,-0.817046,2
34.2,-34.4535152,-0.8165431,2
34.3,-34.5534005,-0.816042,2
34.4,-34.653286,-0.8155427,2
34.5,-34.7531718,-0.8150453,2
34.6,-34.8530579,-0.8145498,2
34.7,-34.9529442,-0.814056,2
34.8,-35.0528308,-0.8135641,2
34.9,-35.1527177,-0.8130739,2
35.,-35.2526048,-0.8125855,2
35.1,-35.3524921,-0.8120989,2
35.2,-35.4523798,-0.811614,2
35.3,-35.5522677,-0.8111308,2
35.4,-35.6521558,-0.8106494,2
35.5,-35.7520442,-0.8101697,2
35.6,-35.8519329,-0.8096918,2
35.7,-35.9518218,-0.8092155,2
35.8,-36.051711,-0.8087409,2
35.9,-36.1516004,-0.808268,2
36.,-36.2514901,-0.8077967,2
36.1,-36.35138,-0.8073271,2
36.2,-36.4512702,-0.8068591,2
36.3,-36.5511607,-0.8063928,2
36.4,-36.6510513,-0.8059281,2
36.5,-36.7509423,-0.805465,2
36.6,-36.8508335,-0.8050035,2
36.7,-36.9507249,-0.8045436,2
36.8,-37.0506166,-0.8040852,2
36.9,-37.1505085,-0.8036285,2
37.,-37.2504007,-0.8031733,2
37.1,-37.3502931,-0.8027196,2
37.2,-37.4501858,-0.8022675,2
37.3,-37.5500787,-0.8018169,2
37.4,-37.6499718,-0.8013679,2
37.5,-37.7498652,-0.8009204,2
37.6,-37.8497589,-0.8004743,2
37.7,-37.9496527,-0.8000298,2
37.8,-38.0495469,-0.7995867,2
37.9,-38.1494412,-0.7991451,2
38.,-38.2493358,-0.798705,2
38.1,-38.3492306,-0.7982664,2
38.2,-38.4491257,-0.7978292,2
38.3,-38.549021,-0.7973934,2
38.4,-38.6489165,-0.7969591,2
38.5,-38.7488123,-0.7965261,2
38.6,-38.8487083,-0.7960946,2
38.7,-38.9486045,-0.7956646,2
38.8,-39.048501,-0.7952359,2
38.9,-39.1483977,-0.7948086,2
39.,-39.2482946,-0.7943826,2
39.1,-39.3481918,-0.7939581,2
39.2,-39.4480892,-0.7935349,2
39.3,-39.5479868,-0.7931131,2
39.4,-39.6478846,-0.7926926,2
39.5,-39.7477827,-0.7922734,2
39.6,-39.847681,-0.7918556,2
39.7,-39.9475795,-0.7914392,2
39.8,-40.0474783,-0.791024,2
39.9,-40.1473772,-0.7906101,2
40.,-40.2472764,-0.7901976,2
40.1,-40.3471758,-0.7897863,2
40.2,-40.4470755,-0.7893764,2
40.3,-40.5469753,-0.7889677,2
40.4,-40.6468754,-0.7885603,2
40.5,-40.7467757,-0.7881541,2
40.6,-40.8466762,-0.7877492,2
40.7,-40.9465769,-0.7873456,2
40.8,-41.0464779,-0.7869432,2
40.9,-41.146379,-0.786542,2
41.,-41.2462804,-0.7861421,2
41.1,-41.346182,-0.7857434,2
41.2,-41.4460838,-0.7853459,2
41.3,-41.5459858,-0.7849496,2
41.4,-41.645888,-0.7845545,2
41.5,-41.7457905,-0.7841606,2
41.6,-41.8456931,-0.7837679,2
41.7,-41.945596,-0.7833764,2
41.8,-42.0454991,-0.7829861,2
41.9,-42.1454024,-0.7825969,2
42.,-42.2453059,-0.7822089,2
42.1,-42.3452096,-0.7818221,2
42.2,-42.4451135,-0.7814364,2
42.3,-42.5450176,-0.7810518,2
42.4,-42.6449219,-0.7806684,2
42.5,-42.7448264,-0.7802861,2
42.6,-42.8447311,-0.779905,2
42.7,-42.9446361,-0.779525,2
42.8,-43.0445412,-0.779146,2
42.9,-43.1444465,-0.7787682,2
43.,-43.2443521,-0.7783915,2
43.1,-43.3442578,-0.7780159,2
43.2,-43.4441637,-0.7776414,2
43.3,-43.5440699,-0.7772679,2
43.4,-43.6439762,-0.7768956,2
43.5,-43.7438828,-0.7765243,2
43.6,-43.8437895,-0.7761541,2
43.7,-43.9436964,-0.7757849,2
43.8,-44.0436035,-0.7754168,2
43.9,-44.1435109,-0.7750497,2
44.,-44.2434184,-0.7746837,2
44.1,-44.3433261,-0.7743188,2
44.2,-44.443234,-0.7739548,2
44.3,-44.5431421,-0.7735919,2
44.4,-44.6430504,-0.77323,2
44.5,-44.7429588,-0.7728692,2
44.6,-44.8428675,-0.7725093,2
44.7,-44.9427764,-0.7721505,2
44.8,-45.0426854,-0.7717926,2
44.9,-45.1425946,-0.7714358,2
45.,-45.2425041,-0.7710799,2
45.1,-45.3424137,-0.7707251,2
45.2,-45.4423235,-0.7703712,2
45.3,-45.5422335,-0.7700183,2
45.4,-45.6421436,-0.7696663,2
45.5,-45.742054,-0.7693154,2
45.6,-45.8419645,-0.7689654,2
45.7,-45.9418752,-0.7686163,2
45.8,-46.0417862,-0.7682682,2
45.9,-46.1416972,-0.7679211,2
46.,-46.2416085,-0.7675749,2
46.1,-46.34152,-0.7672296,2
46.2,-46.4414316,-0.7668853,2
46.3,-46.5413434,-0.7665419,2
46.4,-46.6412554,-0.7661994,2
46.5,-46.7411676,-0.7658578,2
46.6,-46.8410799,-0.7655172,2
46.7,-46.9409925,-0.7651775,2
46.8,-47.0409052,-0.7648387,2
46.9,-47.1408181,-0.7645007,2
47.,-47.2407311,-0.7641637,2
47.1,-47.3406444,-0.7638276,2
47.2,-47.4405578,-0.7634923,2
47.3,-47.5404713,-0.763158,2
47.4,-47.6403851,-0.7628245,2
47.5,-47.740299,-0.7624919,2
47.6,-47.8402131,-0.7621602,2
47.7,-47.9401274,-0.7618293,2
47.8,-48.0400419,-0.7614993,2
47.9,-48.1399565,-0.7611702,2
48.,-48.2398713,-0.7608419,2
48.1,-48.3397862,-0.7605145,2
48.2,-48.4397013,-0.7601879,2
48.3,-48.5396166,-0.7598622,2
48.4,-48.6395321,-0.7595373,2
48.5,-48.7394477,-0.7592132,2
48.6,-48.8393635,-0.75889,2
48.7,-48.9392795,-0.7585676,2
48.8,-49.0391956,-0.758246,2
48.9,-49.1391119,-0.7579252,2
49.,-49.2390284,-0.7576053,2
49.1,-49.338945,-0.7572861,2
49.2,-49.4388618,-0.7569678,2
49.3,-49.5387787,-0.7566503,2
49.4,-49.6386958,-0.7563336,2
49.5,-49.7386131,-0.7560177,2
49.6,-49.8385306,-0.7557025,2
49.7,-49.9384482,-0.7553882,2
49.8,-50.0383659,-0.7550746,2
49.9,-50.1382838,-0.7547619,2
50.,-50.2382019,-0.7544499,2
50.1,-50.3381201,-0.7541387,2
50.2,-50.4380385,-0.7538282,2
50.3,-50.5379571,-0.7535185,2
50.4,-50.6378758,-0.7532096,2
50.5,-50.7377947,-0.7529015,2
50.6,-50.8377137,-0.7525941,2
50.7,-50.9376329,-0.7522874,2
50.8,-51.0375522,-0.7519816,2
50.9,-51.1374717,-0.7516764,2
51.,-51.2373913,-0.751372,2
51.1,-51.3373111,-0.7510684,2
51.2,-51.4372311,-0.7507655,2
51.3,-51.5371512,-0.7504633,2
51.4,-51.6370714,-0.7501618,2
51.6,-51.8369124,-0.7495611,2
51.7,-51.9368331,-0.7492618,2
51.8,-52.036754,-0.7489633,2
51.9,-52.136675,-0.7486654,2
52.,-52.2365961,-0.7483683,2
52.1,-52.3365175,-0.7480719,2
52.2,-52.4364389,-0.7477762,2
52.3,-52.5363605,-0.7474812,2
52.4,-52.6362823,-0.7471869,2
52.5,-52.7362042,-0.7468933,2
52.6,-52.8361262,-0.7466003,2
52.7,-52.9360484,-0.7463081,2
52.8,-53.0359707,-0.7460166,2
52.9,-53.1358932,-0.7457257,2
53.,-53.2358158,-0.7454355,2
53.1,-53.3357386,-0.745146,2
53.2,-53.4356615,-0.7448572,2
53.3,-53.5355846,-0.7445691,2
53.4,-53.6355078,-0.7442816,2
53.6,-53.8353546,-0.7437086,2
53.7,-53.9352782,-0.7434232,2
53.9,-54.1351259,-0.7428542,2
54.,-54.23505,-0.7425706,2
54.1,-54.3349742,-0.7422878,2
54.2,-54.4348985,-0.7420056,2
54.4,-54.6347475,-0.7414431,2
54.5,-54.7346723,-0.7411628,2
54.6,-54.8345972,-0.7408831,2
54.7,-54.9345222,-0.7406041,2
54.8,-55.0344473,-0.7403257,2
55.,-55.2342981,-0.7397708,2
55.1,-55.3342236,-0.7394943,2
55.4,-55.6340011,-0.7386685,2
55.6,-55.8338534,-0.738121,2
56.,-56.2335597,-0.7370334,2
56.1,-56.3334866,-0.736763,2
0.,-3.161257,-4.9164179,3
0.1,-3.1623087,-4.9161394,3
0.2,-3.1654482,-4.9153042,3
0.3,-3.1706289,-4.9139126,3
0.4,-3.177773,-4.911965,3
0.5,-3.1867719,-4.9094607,3
0.6,-3.1974858,-4.9063972,3
0.7,-3.2097435,-4.9027688,3
0.8,-3.223341,-4.8985637,3
0.9,-3.2380394,-4.8937614,3
1.,-3.2535618,-4.8883279,3
1.1,-3.2695876,-4.8822089,3
1.2,-3.2857452,-4.87532,3
1.3,-3.3016007,-4.8675319,3
1.4,-3.3166433,-4.8586472,3
1.5,-3.3302657,-4.8483644,3
1.6,-3.3417398,-4.8362177,3
1.7,-3.3501915,-4.8214778,3
1.8,-3.3545882,-4.802978,3
1.9,-3.353785,-4.7788106,3
2.,-3.3467731,-4.745801,3
2.1,-3.3335504,-4.6987125,3
2.2,-3.3176308,-4.6297408,3
2.3,-3.3108574,-4.5315679,3
2.4,-3.332983,-4.4090625,3
2.5,-3.3930209,-4.2840048,3
2.6,-3.4803847,-4.1738972,3
2.7,-3.5814454,-4.0820044,3
2.8,-3.6881323,-4.0053902,3
2.9,-3.7966394,-3.9404761,3
3.,-3.9052922,-3.8844215,3
3.1,-4.0133896,-3.8351645,3
3.2,-4.1206696,-3.7912278,3
3.3,-4.2270701,-3.7515413,3
3.4,-4.3326173,-3.715316,3
3.5,-4.4373744,-3.6819585,3
3.6,-4.5414172,-3.6510138,3
3.7,-4.6448222,-3.6221271,3
3.8,-4.7476615,-3.5950169,3
3.9,-4.8500009,-3.5694568,3
4.,-4.9518993,-3.5452618,3
4.1,-5.0534087,-3.5222794,3
4.2,-5.1545748,-3.5003821,3
4.3,-5.255438,-3.4794626,3
4.4,-5.3560334,-3.4594292,3
4.5,-5.456392,-3.4402034,3
4.6,-5.5565409,-3.4217173,3
4.7,-5.656504,-3.4039118,3
4.8,-5.7563022,-3.3867348,3
4.9,-5.8559541,-3.3701406,3
5.,-5.9554759,-3.3540885,3
5.1,-6.0548822,-3.3385423,3
5.2,-6.1541857,-3.3234695,3
5.3,-6.2533979,-3.3088408,3
5.4,-6.3525288,-3.2946298,3
5.5,-6.4515874,-3.2808126,3
5.6,-6.5505818,-3.2673673,3
5.7,-6.6495191,-3.254274,3
5.8,-6.7484059,-3.2415143,3
5.9,-6.8472478,-3.2290714,3
6.,-6.94605,-3.2169299,3
6.1,-7.0448173,-3.2050754,3
6.2,-7.1435537,-3.1934947,3
6.3,-7.242263,-3.1821754,3
6.4,-7.3409487,-3.1711061,3
6.5,-7.4396138,-3.160276,3
6.6,-7.538261,-3.1496753,3
6.7,-7.6368929,-3.1392945,3
6.8,-7.7355118,-3.1291249,3
6.9,-7.8341196,-3.1191582,3
7.,-7.9327183,-3.1093868,3
7.1,-8.0313095,-3.0998033,3
7.2,-8.1298948,-3.0904008,3
7.3,-8.2284755,-3.0811729,3
7.4,-8.3270529,-3.0721134,3
7.5,-8.4256281,-3.0632165,3
7.6,-8.5242022,-3.0544767,3
7.7,-8.6227761,-3.0458888,3
7.8,-8.7213506,-3.0374477,3
7.9,-8.8199266,-3.0291489,3
8.,-8.9185047,-3.0209877,3
8.1,-9.0170856,-3.0129599,3
8.2,-9.1156698,-3.0050615,3
8.3,-9.2142578,-2.9972884,3
8.4,-9.3128502,-2.9896371,3
8.5,-9.4114474,-2.982104,3
8.6,-9.5100497,-2.9746856,3
8.7,-9.6086574,-2.9673787,3
8.8,-9.707271,-2.9601801,3
8.9,-9.8058907,-2.953087,3
9.,-9.9045167,-2.9460964,3
9.1,-10.0031492,-2.9392056,3
9.2,-10.1017885,-2.932412,3
9.3,-10.2004347,-2.9257129,3
9.4,-10.2990881,-2.919106,3
9.5,-10.3977486,-2.9125889,3
9.6,-10.4964165,-2.9061594,3
9.7,-10.5950919,-2.8998153,3
9.8,-10.6937748,-2.8935545,3
9.9,-10.7924653,-2.887375,3
10.,-10.8911636,-2.8812748,3
10.1,-10.9898696,-2.875252,3
10.2,-11.0885833,-2.8693049,3
10.3,-11.1873049,-2.8634317,3
10.4,-11.2860343,-2.8576306,3
10.5,-11.3847717,-2.8519002,3
10.6,-11.4835168,-2.8462387,3
10.7,-11.5822699,-2.8406447,3
10.8,-11.6810308,-2.8351166,3
10.9,-11.7797997,-2.8296532,3
11.,-11.8785763,-2.8242528,3
11.1,-11.9773608,-2.8189143,3
11.2,-12.0761532,-2.8136364,3
11.3,-12.1749533,-2.8084176,3
11.4,-12.2737612,-2.803257,3
11.5,-12.3725768,-2.7981531,3
11.6,-12.4714001,-2.793105,3
11.7,-12.5702311,-2.7881115,3
11.8,-12.6690696,-2.7831715,3
11.9,-12.7679158,-2.7782839,3
12.,-12.8667695,-2.7734478,3
12.1,-12.9656306,-2.7686621,3
12.2,-13.0644992,-2.7639259,3
12.3,-13.1633751,-2.7592383,3
12.4,-13.2622584,-2.7545982,3
12.5,-13.361149,-2.7500049,3
12.6,-13.4600468,-2.7454575,3
12.7,-13.5589517,-2.7409552,3
12.8,-13.6578638,-2.736497,3
12.9,-13.7567829,-2.7320823,3
13.,-13.8557091,-2.7277102,3
13.1,-13.9546421,-2.7233801,3
13.2,-14.0535821,-2.7190911,3
13.3,-14.1525289,-2.7148425,3
13.4,-14.2514825,-2.7106337,3
13.5,-14.3504427,-2.706464,3
13.6,-14.4494097,-2.7023326,3
13.7,-14.5483832,-2.6982391,3
13.8,-14.6473633,-2.6941826,3
13.9,-14.7463498,-2.6901627,3
14.,-14.8453428,-2.6861786,3
14.1,-14.9443422,-2.6822299,3
14.2,-15.0433478,-2.678316,3
14.3,-15.1423598,-2.6744362,3
14.4,-15.2413779,-2.6705901,3
14.5,-15.3404021,-2.6667771,3
14.6,-15.4394324,-2.6629967,3
14.7,-15.5384688,-2.6592483,3
14.8,-15.6375111,-2.6555315,3
14.9,-15.7365594,-2.6518459,3
15.,-15.8356135,-2.6481908,3
15.1,-15.9346734,-2.6445659,3
15.2,-16.033739,-2.6409707,3
15.3,-16.1328104,-2.6374048,3
15.4,-16.2318874,-2.6338677,3
15.5,-16.33097,-2.630359,3
15.6,-16.4300581,-2.6268782,3
15.7,-16.5291517,-2.623425,3
15.8,-16.6282507,-2.619999,3
15.9,-16.7273551,-2.6165998,3
16.,-16.8264649,-2.613227,3
16.1,-16.9255799,-2.6098801,3
16.2,-17.0247002,-2.606559,3
16.3,-17.1238256,-2.6032631,3
16.4,-17.2229562,-2.5999922,3
16.5,-17.3220919,-2.5967459,3
16.6,-17.4212326,-2.5935238,3
16.7,-17.5203783,-2.5903257,3
16.8,-17.6195289,-2.5871512,3
16.9,-17.7186844,-2.5839999,3
17.,-17.8178448,-2.5808717,3
17.1,-17.9170099,-2.5777661,3
17.2,-18.0161799,-2.5746828,3
17.3,-18.1153545,-2.5716217,3
17.4,-18.2145338,-2.5685823,3
17.5,-18.3137178,-2.5655644,3
17.6,-18.4129063,-2.5625678,3
17.7,-18.5120994,-2.5595921,3
17.8,-18.6112969,-2.5566371,3
17.9,-18.710499,-2.5537025,3
18.,-18.8097054,-2.550788,3
18.1,-18.9089162,-2.5478935,3
18.2,-19.0081314,-2.5450186,3
18.3,-19.1073508,-2.5421632,3
18.4,-19.2065745,-2.5393269,3
18.5,-19.3058024,-2.5365096,3
18.6,-19.4050345,-2.5337109,3
18.7,-19.5042707,-2.5309308,3
18.8,-19.6035111,-2.5281689,3
18.9,-19.7027555,-2.5254251,3
19.,-19.8020039,-2.5226991,3
19.1,-19.9012563,-2.5199907,3
19.2,-20.0005127,-2.5172997,3
19.3,-20.099773,-2.5146259,3
19.4,-20.1990372,-2.5119691,3
19.5,-20.2983052,-2.5093291,3
19.6,-20.397577,-2.5067057,3
19.7,-20.4968527,-2.5040987,3
19.8,-20.596132,-2.501508,3
19.9,-20.6954151,-2.4989333,3
20.,-20.7947019,-2.4963745,3
20.1,-20.8939923,-2.4938313,3
20.2,-20.9932864,-2.4913037,3
20.3,-21.092584,-2.4887914,3
20.4,-21.1918852,-2.4862943,3
20.5,-21.2911899,-2.4838121,3
20.6,-21.3904981,-2.4813448,3
20.7,-21.4898097,-2.4788922,3
20.8,-21.5891248,-2.4764541,3
20.9,-21.6884433,-2.4740303,3
21.,-21.7877652,-2.4716208,3
21.1,-21.8870904,-2.4692253,3
21.2,-21.986419,-2.4668437,3
21.3,-22.0857508,-2.4644758,3
21.4,-22.1850859,-2.4621216,3
21.5,-22.2844242,-2.4597808,3
21.6,-22.3837657,-2.4574533,3
21.7,-22.4831104,-2.4551391,3
21.8,-22.5824583,-2.4528378,3
21.9,-22.6818093,-2.4505495,3
22.,-22.7811633,-2.448274,3
22.1,-22.8805205,-2.4460111,3
22.2,-22.9798807,-2.4437608,3
22.3,-23.0792439,-2.4415228,3
22.4,-23.1786102,-2.4392971,3
22.5,-23.2779794,-2.4370836,3
22.6,-23.3773515,-2.434882,3
22.7,-23.4767266,-2.4326924,3
22.8,-23.5761045,-2.4305146,3
22.9,-23.6754854,-2.4283485,3
23.,-23.7748691,-2.4261939,3
23.1,-23.8742556,-2.4240507,3
23.2,-23.973645,-2.4219189,3
23.3,-24.0730371,-2.4197984,3
23.4,-24.172432,-2.4176889,3
23.5,-24.2718297,-2.4155905,3
23.6,-24.37123,-2.4135029,3
23.7,-24.4706331,-2.4114262,3
23.8,-24.5700388,-2.4093601,3
23.9,-24.6694472,-2.4073047,3
24.,-24.7688582,-2.4052597,3
24.1,-24.8682719,-2.4032252,3
24.2,-24.9676881,-2.401201,3
24.3,-25.0671069,-2.3991869,3
24.4,-25.1665282,-2.397183,3
24.5,-25.2659521,-2.3951892,3
24.6,-25.3653785,-2.3932052,3
24.7,-25.4648074,-2.3912311,3
24.8,-25.5642388,-2.3892667,3
24.9,-25.6636727,-2.387312,3
25.,-25.7631089,-2.3853669,3
25.1,-25.8625476,-2.3834313,3
25.2,-25.9619887,-2.381505,3
25.3,-26.0614322,-2.3795881,3
25.4,-26.160878,-2.3776805,3
25.5,-26.2603262,-2.375782,3
25.6,-26.3597767,-2.3738925,3
25.7,-26.4592295,-2.3720121,3
25.8,-26.5586847,-2.3701406,3
25.9,-26.6581421,-2.368278,3
26.,-26.7576017,-2.3664241,3
26.1,-26.8570636,-2.3645788,3
26.2,-26.9565278,-2.3627423,3
26.3,-27.0559941,-2.3609142,3
26.4,-27.1554626,-2.3590946,3
26.5,-27.2549334,-2.3572835,3
26.6,-27.3544062,-2.3554806,3
26.7,-27.4538813,-2.353686,3
26.8,-27.5533584,-2.3518996,3
26.9,-27.6528377,-2.3501213,3
27.,-27.7523191,-2.3483511,3
27.1,-27.8518026,-2.3465889,3
27.2,-27.9512881,-2.3448346,3
27.3,-28.0507757,-2.3430881,3
27.4,-28.1502653,-2.3413494,3
27.5,-28.249757,-2.3396185,3
27.6,-28.3492506,-2.3378952,3
27.7,-28.4487463,-2.3361795,3
27.8,-28.548244,-2.3344714,3
27.9,-28.6477436,-2.3327707,3
28.,-28.7472452,-2.3310775,3
28.1,-28.8467487,-2.3293916,3
28.2,-28.9462542,-2.327713,3
28.3,-29.0457615,-2.3260417,3
28.4,-29.1452708,-2.3243775,3
28.5,-29.244782,-2.3227205,3
28.6,-29.344295,-2.3210706,3
28.7,-29.4438099,-2.3194277,3
28.8,-29.5433267,-2.3177917,3
28.9,-29.6428453,-2.3161627,3
29.,-29.7423657,-2.3145405,3
29.1,-29.841888,-2.3129252,3
29.2,-29.941412,-2.3113165,3
29.3,-30.0409378,-2.3097146,3
29.4,-30.1404654,-2.3081193,3
29.5,-30.2399948,-2.3065307,3
29.6,-30.3395259,-2.3049486,3
29.7,-30.4390588,-2.3033729,3
29.8,-30.5385934,-2.3018038,3
29.9,-30.6381297,-2.300241,3
30.,-30.7376677,-2.2986846,3
30.1,-30.8372075,-2.2971345,3
30.2,-30.9367489,-2.2955907,3
30.3,-31.0362919,-2.2940531,3
30.4,-31.1358367,-2.2925216,3
30.5,-31.2353831,-2.2909963,3
30.6,-31.3349311,-2.289477,3
30.7,-31.4344808,-2.2879638,3
30.8,-31.5340321,-2.2864566,3
30.9,-31.633585,-2.2849553,3
31.,-31.7331395,-2.28346,3
31.1,-31.8326956,-2.2819705,3
31.2,-31.9322532,-2.2804868,3
31.3,-32.0318125,-2.2790089,3
31.4,-32.1313733,-2.2775367,3
31.5,-32.2309356,-2.2760702,3
31.6,-32.3304995,-2.2746094,3
31.7,-32.4300649,-2.2731542,3
31.8,-32.5296318,-2.2717046,3
31.9,-32.6292003,-2.2702605,3
32.,-32.7287702,-2.268822,3
32.1,-32.8283417,-2.2673888,3
32.2,-32.9279146,-2.2659611,3
32.3,-33.027489,-2.2645388,3
32.4,-33.1270648,-2.2631219,3
32.5,-33.2266421,-2.2617102,3
32.6,-33.3262209,-2.2603038,3
32.7,-33.4258011,-2.2589027,3
32.8,-33.5253827,-2.2575068,3
32.9,-33.6249658,-2.256116,3
33.,-33.7245502,-2.2547304,3
33.1,-33.8241361,-2.2533498,3
33.2,-33.9237233,-2.2519744,3
33.3,-34.023312,-2.2506039,3
33.4,-34.122902,-2.2492385,3
33.5,-34.2224933,-2.247878,3
33.6,-34.3220861,-2.2465225,3
33.7,-34.4216802,-2.2451718,3
33.8,-34.5212756,-2.243826,3
33.9,-34.6208724,-2.2424851,3
34.,-34.7204705,-2.2411489,3
34.1,-34.8200699,-2.2398176,3
34.2,-34.9196707,-2.2384909,3
34.3,-35.0192727,-2.237169,3
34.4,-35.118876,-2.2358517,3
34.5,-35.2184807,-2.2345391,3
34.6,-35.3180866,-2.2332311,3
34.7,-35.4176937,-2.2319277,3
34.8,-35.5173022,-2.2306289,3
34.9,-35.6169119,-2.2293346,3
35.,-35.7165229,-2.2280447,3
35.1,-35.8161351,-2.2267594,3
35.2,-35.9157485,-2.2254785,3
35.3,-36.0153632,-2.224202,3
35.4,-36.1149791,-2.2229299,3
35.5,-36.2145962,-2.2216622,3
35.6,-36.3142145,-2.2203988,3
35.7,-36.4138341,-2.2191396,3
35.8,-36.5134548,-2.2178848,3
35.9,-36.6130767,-2.2166342,3
36.,-36.7126998,-2.2153879,3
36.1,-36.8123241,-2.2141457,3
36.2,-36.9119495,-2.2129078,3
36.3,-37.0115761,-2.2116739,3
36.4,-37.1112039,-2.2104442,3
36.5,-37.2108328,-2.2092186,3
36.6,-37.3104628,-2.2079971,3
36.7,-37.410094,-2.2067796,3
36.8,-37.5097264,-2.2055661,3
36.9,-37.6093598,-2.2043566,3
37.,-37.7089944,-2.2031511,3
37.1,-37.80863,-2.2019496,3
37.2,-37.9082668,-2.200752,3
37.3,-38.0079047,-2.1995583,3
37.4,-38.1075437,-2.1983684,3
37.5,-38.2071837,-2.1971824,3
37.6,-38.3068249,-2.1960003,3
37.7,-38.4064671,-2.194822,3
37.8,-38.5061104,-2.1936474,3
37.9,-38.6057548,-2.1924766,3
38.,-38.7054002,-2.1913096,3
38.1,-38.8050466,-2.1901463,3
38.2,-38.9046942,-2.1889867,3
38.3,-39.0043427,-2.1878307,3
38.4,-39.1039923,-2.1866785,3
38.5,-39.2036429,-2.1855298,3
38.6,-39.3032946,-2.1843848,3
38.7,-39.4029472,-2.1832434,3
38.8,-39.5026009,-2.1821055,3
38.9,-39.6022556,-2.1809712,3
39.,-39.7019113,-2.1798405,3
39.1,-39.801568,-2.1787132,3
39.2,-39.9012257,-2.1775894,3
39.3,-40.0008844,-2.1764692,3
39.4,-40.100544,-2.1753523,3
39.5,-40.2002047,-2.1742389,3
39.6,-40.2998663,-2.1731289,3
39.7,-40.3995288,-2.1720224,3
39.8,-40.4991924,-2.1709192,3
39.9,-40.5988569,-2.1698193,3
40.,-40.6985223,-2.1687228,3
40.1,-40.7981887,-2.1676296,3
40.2,-40.8978561,-2.1665397,3
40.3,-40.9975243,-2.1654531,3
40.4,-41.0971936,-2.1643698,3
40.5,-41.1968637,-2.1632897,3
40.6,-41.2965348,-2.1622128,3
40.7,-41.3962067,-2.1611392,3
40.8,-41.4958796,-2.1600687,3
40.9,-41.5955534,-2.1590014,3
41.,-41.6952282,-2.1579373,3
41.1,-41.7949038,-2.1568763,3
41.2,-41.8945803,-2.1558185,3
41.3,-41.9942577,-2.1547637,3
41.4,-42.093936,-2.1537121,3
41.5,-42.1936151,-2.1526635,3
41.6,-42.2932952,-2.151618,3
41.7,-42.3929761,-2.1505756,3
41.8,-42.4926579,-2.1495361,3
41.9,-42.5923406,-2.1484997,3
42.,-42.6920241,-2.1474663,3
42.1,-42.7917085,-2.1464358,3
42.2,-42.8913937,-2.1454083,3
42.3,-42.9910798,-2.1443838,3
42.4,-43.0907667,-2.1433621,3
42.5,-43.1904545,-2.1423435,3
42.6,-43.2901431,-2.1413277,3
42.7,-43.3898325,-2.1403148,3
42.8,-43.4895228,-2.1393047,3
42.9,-43.5892138,-2.1382975,3
43.,-43.6889057,-2.1372932,3
43.1,-43.7885985,-2.1362917,3
43.2,-43.888292,-2.135293,3
43.3,-43.9879863,-2.1342971,3
43.4,-44.0876815,-2.133304,3
43.5,-44.1873774,-2.1323136,3
43.6,-44.2870742,-2.1313261,3
43.7,-44.3867717,-2.1303412,3
43.8,-44.48647,-2.1293591,3
43.9,-44.5861691,-2.1283797,3
44.,-44.685869,-2.127403,3
44.1,-44.7855697,-2.1264289,3
44.2,-44.8852712,-2.1254576,3
44.3,-44.9849734,-2.1244889,3
44.4,-45.0846764,-2.1235229,3
44.5,-45.1843801,-2.1225595,3
44.6,-45.2840846,-2.1215987,3
44.7,-45.3837899,-2.1206405,3
44.8,-45.4834959,-2.1196849,3
44.9,-45.5832027,-2.1187319,3
45.1,-45.7826184,-2.1168336,3
45.4,-46.0817476,-2.1140051,3
45.5,-46.1814588,-2.1130673,3
45.6,-46.2811708,-2.112132,3
45.7,-46.3808834,-2.1111992,3
45.8,-46.4805968,-2.1102689,3
45.9,-46.5803108,-2.109341,3
46.1,-46.7797411,-2.1074925,3
46.2,-46.8794573,-2.1065719,3
46.7,-47.3780489,-2.1020049,3
46.9,-47.5774903,-2.1001947,3
47.,-47.677212,-2.0992931,3
47.3,-47.9763813,-2.0966021,3
48.,-48.6744663,-2.0904027,3
48.1,-48.7741954,-2.089526,3
48.3,-48.9736554,-2.0877792,3
48.8,-49.4723166,-2.0834503,3
0.,3.161257,-4.9164179,4
0.1,3.1623087,-4.9161394,4
0.2,3.1654482,-4.9153042,4
0.3,3.1706289,-4.9139126,4
0.4,3.177773,-4.911965,4
0.5,3.1867719,-4.9094607,4
0.6,3.1974858,-4.9063972,4
0.7,3.2097435,-4.9027688,4
0.8,3.223341,-4.8985637,4
0.9,3.2380394,-4.8937614,4
1.,3.2535618,-4.8883279,4
1.1,3.2695876,-4.8822089,4
1.2,3.2857452,-4.87532,4
1.3,3.3016007,-4.8675319,4
1.4,3.3166433,-4.8586472,4
1.5,3.3302657,-4.8483644,4
1.6,3.3417398,-4.8362177,4
1.7,3.3501915,-4.8214778,4
1.8,3.3545882,-4.802978,4
1.9,3.353785,-4.7788106,4
2.,3.3467731,-4.745801,4
2.1,3.3335504,-4.6987125,4
2.2,3.3176308,-4.6297408,4
2.3,3.3108574,-4.5315679,4
2.4,3.332983,-4.4090625,4
2.5,3.3930209,-4.2840048,4
2.6,3.4803847,-4.1738972,4
2.7,3.5814454,-4.0820044,4
2.8,3.6881323,-4.0053902,4
2.9,3.7966394,-3.9404761,4
3.,3.9052922,-3.8844215,4
3.1,4.0133896,-3.8351645,4
3.2,4.1206696,-3.7912278,4
3.3,4.2270701,-3.7515413,4
3.4,4.3326173,-3.715316,4
3.5,4.4373744,-3.6819585,4
3.6,4.5414172,-3.6510138,4
3.7,4.6448222,-3.6221271,4
3.8,4.7476615,-3.5950169,4
3.9,4.8500009,-3.5694568,4
4.,4.9518993,-3.5452618,4
4.1,5.0534087,-3.5222794,4
4.2,5.1545748,-3.5003821,4
4.3,5.255438,-3.4794626,4
4.4,5.3560334,-3.4594292,4
4.5,5.456392,-3.4402034,4
4.6,5.5565409,-3.4217173,4
4.7,5.656504,-3.4039118,4
4.8,5.7563022,-3.3867348,4
4.9,5.8559541,-3.3701406,4
5.,5.9554759,-3.3540885,4
5.1,6.0548822,-3.3385423,4
5.2,6.1541857,-3.3234695,4
5.3,6.2533979,-3.3088408,4
5.4,6.3525288,-3.2946298,4
5.5,6.4515874,-3.2808126,4
5.6,6.5505818,-3.2673673,4
5.7,6.6495191,-3.254274,4
5.8,6.7484059,-3.2415143,4
5.9,6.8472478,-3.2290714,4
6.,6.94605,-3.2169299,4
6.1,7.0448173,-3.2050754,4
6.2,7.1435537,-3.1934947,4
6.3,7.242263,-3.1821754,4
6.4,7.3409487,-3.1711061,4
6.5,7.4396138,-3.160276,4
6.6,7.538261,-3.1496753,4
6.7,7.6368929,-3.1392945,4
6.8,7.7355118,-3.1291249,4
6.9,7.8341196,-3.1191582,4
7.,7.9327183,-3.1093868,4
7.1,8.0313095,-3.0998033,4
7.2,8.1298948,-3.0904008,4
7.3,8.2284755,-3.0811729,4
7.4,8.3270529,-3.0721134,4
7.5,8.4256281,-3.0632165,4
7.6,8.5242022,-3.0544767,4
7.7,8.6227761,-3.0458888,4
7.8,8.7213506,-3.0374477,4
7.9,8.8199266,-3.0291489,4
8.,8.9185047,-3.0209877,4
8.1,9.0170856,-3.0129599,4
8.2,9.1156698,-3.0050615,4
8.3,9.2142578,-2.9972884,4
8.4,9.3128502,-2.9896371,4
8.5,9.4114474,-2.982104,4
8.6,9.5100497,-2.9746856,4
8.7,9.6086574,-2.9673787,4
8.8,9.707271,-2.9601801,4
8.9,9.8058907,-2.953087,4
9.,9.9045167,-2.9460964,4
9.1,10.0031492,-2.9392056,4
9.2,10.1017885,-2.932412,4
9.3,10.2004347,-2.9257129,4
9.4,10.2990881,-2.919106,4
9.5,10.3977486,-2.9125889,4
9.6,10.4964165,-2.9061594,4
9.7,10.5950919,-2.8998153,4
9.8,10.6937748,-2.8935545,4
9.9,10.7924653,-2.887375,4
10.,10.8911636,-2.8812748,4
10.1,10.9898696,-2.875252,4
10.2,11.0885833,-2.8693049,4
10.3,11.1873049,-2.8634317,4
10.4,11.2860343,-2.8576306,4
10.5,11.3847717,-2.8519002,4
10.6,11.4835168,-2.8462387,4
10.7,11.5822699,-2.8406447,4
10.8,11.6810308,-2.8351166,4
10.9,11.7797997,-2.8296532,4
11.,11.8785763,-2.8242528,4
11.1,11.9773608,-2.8189143,4
11.2,12.0761532,-2.8136364,4
11.3,12.1749533,-2.8084176,4
11.4,12.2737612,-2.803257,4
11.5,12.3725768,-2.7981531,4
11.6,12.4714001,-2.793105,4
11.7,12.5702311,-2.7881115,4
11.8,12.6690696,-2.7831715,4
11.9,12.7679158,-2.7782839,4
12.,12.8667695,-2.7734478,4
12.1,12.9656306,-2.7686621,4
12.2,13.0644992,-2.7639259,4
12.3,13.1633751,-2.7592383,4
12.4,13.2622584,-2.7545982,4
12.5,13.361149,-2.7500049,4
12.6,13.4600468,-2.7454575,4
12.7,13.5589517,-2.7409552,4
12.8,13.6578638,-2.736497,4
12.9,13.7567829,-2.7320823,4
13.,13.8557091,-2.7277102,4
13.1,13.9546421,-2.7233801,4
13.2,14.0535821,-2.7190911,4
13.3,14.1525289,-2.7148425,4
13.4,14.2514825,-2.7106337,4
13.5,14.3504427,-2.706464,4
13.6,14.4494097,-2.7023326,4
13.7,14.5483832,-2.6982391,4
13.8,14.6473633,-2.6941826,4
13.9,14.7463498,-2.6901627,4
14.,14.8453428,-2.6861786,4
14.1,14.9443422,-2.6822299,4
14.2,15.0433478,-2.678316,4
14.3,15.1423598,-2.6744362,4
14.4,15.2413779,-2.6705901,4
14.5,15.3404021,-2.6667771,4
14.6,15.4394324,-2.6629967,4
14.7,15.5384688,-2.6592483,4
14.8,15.6375111,-2.6555315,4
14.9,15.7365594,-2.6518459,4
15.,15.8356135,-2.6481908,4
15.1,15.9346734,-2.6445659,4
15.2,16.033739,-2.6409707,4
15.3,16.1328104,-2.6374048,4
15.4,16.2318874,-2.6338677,4
15.5,16.33097,-2.630359,4
15.6,16.4300581,-2.6268782,4
15.7,16.5291517,-2.623425,4
15.8,16.6282507,-2.619999,4
15.9,16.7273551,-2.6165998,4
16.,16.8264649,-2.613227,4
16.1,16.9255799,-2.6098801,4
16.2,17.0247002,-2.606559,4
16.3,17.1238256,-2.6032631,4
16.4,17.2229562,-2.5999922,4
16.5,17.3220919,-2.5967459,4
16.6,17.4212326,-2.5935238,4
16.7,17.5203783,-2.5903257,4
16.8,17.6195289,-2.5871512,4
16.9,17.7186844,-2.5839999,4
17.,17.8178448,-2.5808717,4
17.1,17.9170099,-2.5777661,4
17.2,18.0161799,-2.5746828,4
17.3,18.1153545,-2.5716217,4
17.4,18.2145338,-2.5685823,4
17.5,18.3137178,-2.5655644,4
17.6,18.4129063,-2.5625678,4
17.7,18.5120994,-2.5595921,4
17.8,18.6112969,-2.5566371,4
17.9,18.710499,-2.5537025,4
18.,18.8097054,-2.550788,4
18.1,18.9089162,-2.5478935,4
18.2,19.0081314,-2.5450186,4
18.3,19.1073508,-2.5421632,4
18.4,19.2065745,-2.5393269,4
18.5,19.3058024,-2.5365096,4
18.6,19.4050345,-2.5337109,4
18.7,19.5042707,-2.5309308,4
18.8,19.6035111,-2.5281689,4
18.9,19.7027555,-2.5254251,4
19.,19.8020039,-2.5226991,4
19.1,19.9012563,-2.5199907,4
19.2,20.0005127,-2.5172997,4
19.3,20.099773,-2.5146259,4
19.4,20.1990372,-2.5119691,4
19.5,20.2983052,-2.5093291,4
19.6,20.397577,-2.5067057,4
19.7,20.4968527,-2.5040987,4
19.8,20.596132,-2.501508,4
19.9,20.6954151,-2.4989333,4
20.,20.7947019,-2.4963745,4
20.1,20.8939923,-2.4938313,4
20.2,20.9932864,-2.4913037,4
20.3,21.092584,-2.4887914,4
20.4,21.1918852,-2.4862943,4
20.5,21.2911899,-2.4838121,4
20.6,21.3904981,-2.4813448,4
20.7,21.4898097,-2.4788922,4
20.8,21.5891248,-2.4764541,4
20.9,21.6884433,-2.4740303,4
21.,21.7877652,-2.4716208,4
21.1,21.8870904,-2.4692253,4
21.2,21.986419,-2.4668437,4
21.3,22.0857508,-2.4644758,4
21.4,22.1850859,-2.4621216,4
21.5,22.2844242,-2.4597808,4
21.6,22.3837657,-2.4574533,4
21.7,22.4831104,-2.4551391,4
21.8,22.5824583,-2.4528378,4
21.9,22.6818093,-2.4505495,4
22.,22.7811633,-2.448274,4
22.1,22.8805205,-2.4460111,4
22.2,22.9798807,-2.4437608,4
22.3,23.0792439,-2.4415228,4
22.4,23.1786102,-2.4392971,4
22.5,23.2779794,-2.4370836,4
22.6,23.3773515,-2.434882,4
22.7,23.4767266,-2.4326924,4
22.8,23.5761045,-2.4305146,4
22.9,23.6754854,-2.4283485,4
23.,23.7748691,-2.4261939,4
23.1,23.8742556,-2.4240507,4
23.2,23.973645,-2.4219189,4
23.3,24.0730371,-2.4197984,4
23.4,24.172432,-2.4176889,4
23.5,24.2718297,-2.4155905,4
23.6,24.37123,-2.4135029,4
23.7,24.4706331,-2.4114262,4
23.8,24.5700388,-2.4093601,4
23.9,24.6694472,-2.4073047,4
24.,24.7688582,-2.4052597,4
24.1,24.8682719,-2.4032252,4
24.2,24.9676881,-2.401201,4
24.3,25.0671069,-2.3991869,4
24.4,25.1665282,-2.397183,4
24.5,25.2659521,-2.3951892,4
24.6,25.3653785,-2.3932052,4
24.7,25.4648074,-2.3912311,4
24.8,25.5642388,-2.3892667,4
24.9,25.6636727,-2.387312,4
25.,25.7631089,-2.3853669,4
25.1,25.8625476,-2.3834313,4
25.2,25.9619887,-2.381505,4
25.3,26.0614322,-2.3795881,4
25.4,26.160878,-2.3776805,4
25.5,26.2603262,-2.375782,4
25.6,26.3597767,-2.3738925,4
25.7,26.4592295,-2.3720121,4
25.8,26.5586847,-2.3701406,4
25.9,26.6581421,-2.368278,4
26.,26.7576017,-2.3664241,4
26.1,26.8570636,-2.3645788,4
26.2,26.9565278,-2.3627423,4
26.3,27.0559941,-2.3609142,4
26.4,27.1554626,-2.3590946,4
26.5,27.2549334,-2.3572835,4
26.6,27.3544062,-2.3554806,4
26.7,27.4538813,-2.353686,4
26.8,27.5533584,-2.3518996,4
26.9,27.6528377,-2.3501213,4
27.,27.7523191,-2.3483511,4
27.1,27.8518026,-2.3465889,4
27.2,27.9512881,-2.3448346,4
27.3,28.0507757,-2.3430881,4
27.4,28.1502653,-2.3413494,4
27.5,28.249757,-2.3396185,4
27.6,28.3492506,-2.3378952,4
27.7,28.4487463,-2.3361795,4
27.8,28.548244,-2.3344714,4
27.9,28.6477436,-2.3327707,4
28.,28.7472452,-2.3310775,4
28.1,28.8467487,-2.3293916,4
28.2,28.9462542,-2.327713,4
28.3,29.0457615,-2.3260417,4
28.4,29.1452708,-2.3243775,4
28.5,29.244782,-2.3227205,4
28.6,29.344295,-2.3210706,4
28.7,29.4438099,-2.3194277,4
28.8,29.5433267,-2.3177917,4
28.9,29.6428453,-2.3161627,4
29.,29.7423657,-2.3145405,4
29.1,29.841888,-2.3129252,4
29.2,29.941412,-2.3113165,4
29.3,30.0409378,-2.3097146,4
29.4,30.1404654,-2.3081193,4
29.5,30.2399948,-2.3065307,4
29.6,30.3395259,-2.3049486,4
29.7,30.4390588,-2.3033729,4
29.8,30.5385934,-2.3018038,4
29.9,30.6381297,-2.300241,4
30.,30.7376677,-2.2986846,4
30.1,30.8372075,-2.2971345,4
30.2,30.9367489,-2.2955907,4
30.3,31.0362919,-2.2940531,4
30.4,31.1358367,-2.2925216,4
30.5,31.2353831,-2.2909963,4
30.6,31.3349311,-2.289477,4
30.7,31.4344808,-2.2879638,4
30.8,31.5340321,-2.2864566,4
30.9,31.633585,-2.2849553,4
31.,31.7331395,-2.28346,4
31.1,31.8326956,-2.2819705,4
31.2,31.9322532,-2.2804868,4
31.3,32.0318125,-2.2790089,4
31.4,32.1313733,-2.2775367,4
31.5,32.2309356,-2.2760702,4
31.6,32.3304995,-2.2746094,4
31.7,32.4300649,-2.2731542,4
31.8,32.5296318,-2.2717046,4
31.9,32.6292003,-2.2702605,4
32.,32.7287702,-2.268822,4
32.1,32.8283417,-2.2673888,4
32.2,32.9279146,-2.2659611,4
32.3,33.027489,-2.2645388,4
32.4,33.1270648,-2.2631219,4
32.5,33.2266421,-2.2617102,4
32.6,33.3262209,-2.2603038,4
32.7,33.4258011,-2.2589027,4
32.8,33.5253827,-2.2575068,4
32.9,33.6249658,-2.256116,4
33.,33.7245502,-2.2547304,4
33.1,33.8241361,-2.2533498,4
33.2,33.9237233,-2.2519744,4
33.3,34.023312,-2.2506039,4
33.4,34.122902,-2.2492385,4
33.5,34.2224933,-2.247878,4
33.6,34.3220861,-2.2465225,4
33.7,34.4216802,-2.2451718,4
33.8,34.5212756,-2.243826,4
33.9,34.6208724,-2.2424851,4
34.,34.7204705,-2.2411489,4
34.1,34.8200699,-2.2398176,4
34.2,34.9196707,-2.2384909,4
34.3,35.0192727,-2.237169,4
34.4,35.118876,-2.2358517,4
34.5,35.2184807,-2.2345391,4
34.6,35.3180866,-2.2332311,4
34.7,35.4176937,-2.2319277,4
34.8,35.5173022,-2.2306289,4
34.9,35.6169119,-2.2293346,4
35.,35.7165229,-2.2280447,4
35.1,35.8161351,-2.2267594,4
35.2,35.9157485,-2.2254785,4
35.3,36.0153632,-2.224202,4
35.4,36.1149791,-2.2229299,4
35.5,36.2145962,-2.2216622,4
35.6,36.3142145,-2.2203988,4
35.7,36.4138341,-2.2191396,4
35.8,36.5134548,-2.2178848,4
35.9,36.6130767,-2.2166342,4
36.,36.7126998,-2.2153879,4
36.1,36.8123241,-2.2141457,4
36.2,36.9119495,-2.2129078,4
36.3,37.0115761,-2.2116739,4
36.4,37.1112039,-2.2104442,4
36.5,37.2108328,-2.2092186,4
36.6,37.3104628,-2.2079971,4
36.7,37.410094,-2.2067796,4
36.8,37.5097264,-2.2055661,4
36.9,37.6093598,-2.2043566,4
37.,37.7089944,-2.2031511,4
37.1,37.80863,-2.2019496,4
37.2,37.9082668,-2.200752,4
37.3,38.0079047,-2.1995583,4
37.4,38.1075437,-2.1983684,4
37.5,38.2071837,-2.1971824,4
37.6,38.3068249,-2.1960003,4
37.7,38.4064671,-2.194822,4
37.8,38.5061104,-2.1936474,4
37.9,38.6057548,-2.1924766,4
38.,38.7054002,-2.1913096,4
38.1,38.8050466,-2.1901463,4
38.2,38.9046942,-2.1889867,4
38.3,39.0043427,-2.1878307,4
38.4,39.1039923,-2.1866785,4
38.5,39.2036429,-2.1855298,4
38.6,39.3032946,-2.1843848,4
38.7,39.4029472,-2.1832434,4
38.8,39.5026009,-2.1821055,4
38.9,39.6022556,-2.1809712,4
39.,39.7019113,-2.1798405,4
39.1,39.801568,-2.1787132,4
39.2,39.9012257,-2.1775894,4
39.3,40.0008844,-2.1764692,4
39.4,40.100544,-2.1753523,4
39.5,40.2002047,-2.1742389,4
39.6,40.2998663,-2.1731289,4
39.7,40.3995288,-2.1720224,4
39.8,40.4991924,-2.1709192,4
39.9,40.5988569,-2.1698193,4
40.,40.6985223,-2.1687228,4
40.1,40.7981887,-2.1676296,4
40.2,40.8978561,-2.1665397,4
40.3,40.9975243,-2.1654531,4
40.4,41.0971936,-2.1643698,4
40.5,41.1968637,-2.1632897,4
40.6,41.2965348,-2.1622128,4
40.7,41.3962067,-2.1611392,4
40.8,41.4958796,-2.1600687,4
40.9,41.5955534,-2.1590014,4
41.,41.6952282,-2.1579373,4
41.1,41.7949038,-2.1568763,4
41.2,41.8945803,-2.1558185,4
41.3,41.9942577,-2.1547637,4
41.4,42.093936,-2.1537121,4
41.5,42.1936151,-2.1526635,4
41.6,42.2932952,-2.151618,4
41.7,42.3929761,-2.1505756,4
41.8,42.4926579,-2.1495361,4
41.9,42.5923406,-2.1484997,4
42.,42.6920241,-2.1474662,4
42.1,42.7917085,-2.1464358,4
42.2,42.8913937,-2.1454083,4
42.3,42.9910798,-2.1443838,4
42.4,43.0907667,-2.1433621,4
42.5,43.1904545,-2.1423435,4
42.6,43.2901431,-2.1413277,4
42.7,43.3898325,-2.1403148,4
42.8,43.4895228,-2.1393047,4
42.9,43.5892138,-2.1382975,4
43.,43.6889057,-2.1372932,4
43.1,43.7885985,-2.1362917,4
43.2,43.888292,-2.135293,4
43.3,43.9879863,-2.1342971,4
43.4,44.0876815,-2.133304,4
43.5,44.1873774,-2.1323136,4
43.6,44.2870742,-2.1313261,4
43.7,44.3867717,-2.1303412,4
43.8,44.48647,-2.1293591,4
43.9,44.5861691,-2.1283797,4
44.,44.685869,-2.127403,4
44.1,44.7855697,-2.126429,4
44.2,44.8852712,-2.1254576,4
44.3,44.9849734,-2.1244889,4
44.4,45.0846764,-2.1235229,4
44.5,45.1843801,-2.1225595,4
44.6,45.2840846,-2.1215987,4
44.7,45.3837899,-2.1206405,4
45.,45.6829102,-2.1177814,4
45.2,45.8823274,-2.1158882,4
45.5,46.1814588,-2.1130673,4
45.7,46.3808834,-2.1111992,4
45.8,46.4805968,-2.1102689,4
46.,46.6800256,-2.1084155,4
46.1,46.7797411,-2.1074925,4
46.3,46.9791743,-2.1056538,4
46.4,47.0788919,-2.104738,4
46.6,47.2783292,-2.1029136,4
47.6,48.2755567,-2.0939317,4
48.2,48.873925,-2.0886515,4
0.,-4.4643482,-7.1675412,5
0.1,-4.4652289,-7.1673099,5
0.2,-4.4678604,-7.1666161,5
0.3,-4.4722106,-7.16546,5
0.4,-4.4782259,-7.163842,5
0.5,-4.4858313,-7.1617622,5
0.6,-4.4949305,-7.1592199,5
0.7,-4.5054054,-7.1562129,5
0.8,-4.5171155,-7.152737,5
0.9,-4.5298971,-7.148784,5
1.,-4.5435613,-7.1443398,5
1.1,-4.5578915,-7.139382,5
1.2,-4.5726396,-7.1338754,5
1.3,-4.5875205,-7.127766,5
1.4,-4.6022051,-7.1209727,5
1.5,-4.6163101,-7.1133745,5
1.6,-4.629385,-7.1047899,5
1.7,-4.6408962,-7.094947,5
1.8,-4.6502073,-7.0834336,5
1.9,-4.6565609,-7.0696169,5
2.,-4.6590709,-7.0525085,5
2.1,-4.6567616,-7.0305386,5
2.2,-4.6487447,-7.0011845,5
2.3,-4.6347853,-6.9604332,5
2.4,-4.6168051,-6.902354,5
2.5,-4.6018705,-6.820293,5
2.6,-4.6041573,-6.712946,5
2.7,-4.637157,-6.5920624,5
2.8,-4.7006534,-6.4755412,5
2.9,-4.7842569,-6.3731273,5
3.,-4.8783195,-6.2857584,5
3.1,-4.9771106,-6.2110587,5
3.2,-5.0777124,-6.1463199,5
3.3,-5.1787218,-6.0893175,5
3.4,-5.2794913,-6.0383721,5
3.5,-5.379745,-5.9922403,5
3.6,-5.4793893,-5.9499982,5
3.7,-5.578419,-5.9109511,5
3.8,-5.67687,-5.8745691,5
3.9,-5.7747961,-5.8404412,5
4.,-5.8722559,-5.8082443,5
4.1,-5.9693076,-5.7777206,5
4.2,-6.0660056,-5.748662,5
4.3,-6.1623993,-5.7208979,5
4.4,-6.2585332,-5.6942876,5
4.5,-6.3544467,-5.6687132,5
4.6,-6.4501744,-5.6440757,5
4.7,-6.5457469,-5.6202904,5
4.8,-6.6411907,-5.597285,5
4.9,-6.7365294,-5.5749968,5
5.,-6.8317831,-5.5533715,5
5.1,-6.9269698,-5.5323612,5
5.2,-7.022105,-5.511924,5
5.3,-7.1172022,-5.4920226,5
5.4,-7.2122732,-5.4726238,5
5.5,-7.3073283,-5.4536979,5
5.6,-7.4023765,-5.4352181,5
5.7,-7.4974256,-5.4171603,5
5.8,-7.5924823,-5.3995026,5
5.9,-7.6875526,-5.3822249,5
6.,-7.7826416,-5.365309,5
6.1,-7.8777537,-5.3487382,5
6.2,-7.9728927,-5.3324971,5
6.3,-8.068062,-5.3165713,5
6.4,-8.1632642,-5.3009478,5
6.5,-8.2585019,-5.2856143,5
6.6,-8.3537771,-5.2705595,5
6.7,-8.4490915,-5.2557726,5
6.8,-8.5444465,-5.2412438,5
6.9,-8.6398433,-5.2269637,5
7.,-8.7352829,-5.2129237,5
7.1,-8.830766,-5.1991154,5
7.2,-8.9262933,-5.1855312,5
7.3,-9.0218653,-5.1721637,5
7.4,-9.1174821,-5.159006,5
7.5,-9.2131441,-5.1460516,5
7.6,-9.3088513,-5.1332942,5
7.7,-9.4046037,-5.1207279,5
7.8,-9.5004012,-5.1083471,5
7.9,-9.5962438,-5.0961464,5
8.,-9.6921311,-5.0841209,5
8.1,-9.788063,-5.0722655,5
8.2,-9.8840391,-5.0605757,5
8.3,-9.9800591,-5.049047,5
8.4,-10.0761226,-5.0376751,5
8.5,-10.1722292,-5.026456,5
8.6,-10.2683784,-5.0153858,5
8.7,-10.3645698,-5.0044607,5
8.8,-10.460803,-4.9936772,5
8.9,-10.5570773,-4.9830317,5
9.,-10.6533924,-4.9725209,5
9.1,-10.7497477,-4.9621416,5
9.2,-10.8461427,-4.9518908,5
9.3,-10.9425768,-4.9417655,5
9.4,-11.0390496,-4.9317627,5
9.5,-11.1355604,-4.9218798,5
9.6,-11.2321088,-4.912114,5
9.7,-11.3286943,-4.9024628,5
9.8,-11.4253162,-4.8929236,5
9.9,-11.521974,-4.8834941,5
10.,-11.6186673,-4.874172,5
10.1,-11.7153955,-4.8649549,5
10.2,-11.8121581,-4.8558407,5
10.3,-11.9089545,-4.8468273,5
10.4,-12.0057842,-4.8379126,5
10.5,-12.1026468,-4.8290946,5
10.6,-12.1995417,-4.8203714,5
10.7,-12.2964684,-4.8117411,5
10.8,-12.3934265,-4.8032019,5
10.9,-12.4904155,-4.7947521,5
11.,-12.5874348,-4.7863899,5
11.1,-12.6844841,-4.7781136,5
11.2,-12.7815628,-4.7699217,5
11.3,-12.8786705,-4.7618126,5
11.4,-12.9758068,-4.7537847,5
11.5,-13.0729712,-4.7458366,5
11.6,-13.1701632,-4.7379668,5
11.7,-13.2673825,-4.7301739,5
11.8,-13.3646287,-4.7224565,5
11.9,-13.4619012,-4.7148133,5
12.,-13.5591998,-4.707243,5
12.1,-13.656524,-4.6997443,5
12.2,-13.7538734,-4.6923161,5
12.3,-13.8512477,-4.684957,5
12.4,-13.9486464,-4.6776659,5
12.5,-14.0460692,-4.6704418,5
12.6,-14.1435157,-4.6632833,5
12.7,-14.2409856,-4.6561896,5
12.8,-14.3384786,-4.6491594,5
12.9,-14.4359942,-4.6421918,5
13.,-14.5335321,-4.6352858,5
13.1,-14.6310921,-4.6284404,5
13.2,-14.7286737,-4.6216545,5
13.3,-14.8262767,-4.6149273,5
13.4,-14.9239007,-4.6082579,5
13.5,-15.0215455,-4.6016453,5
13.6,-15.1192107,-4.5950886,5
13.7,-15.216896,-4.5885871,5
13.8,-15.3146012,-4.5821398,5
13.9,-15.412326,-4.575746,5
14.,-15.51007,-4.5694048,5
14.1,-15.607833,-4.5631154,5
14.2,-15.7056148,-4.5568771,5
14.3,-15.803415,-4.5506892,5
14.4,-15.9012334,-4.5445508,5
14.5,-15.9990698,-4.5384613,5
14.6,-16.0969239,-4.53242,5
14.7,-16.1947954,-4.5264262,5
14.8,-16.2926842,-4.5204791,5
14.9,-16.3905899,-4.5145782,5
15.,-16.4885123,-4.5087227,5
15.1,-16.5864513,-4.5029122,5
15.2,-16.6844065,-4.4971458,5
15.3,-16.7823779,-4.4914231,5
15.4,-16.880365,-4.4857433,5
15.5,-16.9783678,-4.480106,5
15.6,-17.0763861,-4.4745106,5
15.7,-17.1744195,-4.4689564,5
15.8,-17.272468,-4.463443,5
15.9,-17.3705313,-4.4579698,5
16.,-17.4686092,-4.4525363,5
16.1,-17.5667015,-4.4471419,5
16.2,-17.6648081,-4.4417861,5
16.3,-17.7629288,-4.4364685,5
16.4,-17.8610633,-4.4311885,5
16.5,-17.9592115,-4.4259457,5
16.6,-18.0573733,-4.4207396,5
16.7,-18.1555484,-4.4155696,5
16.8,-18.2537368,-4.4104355,5
16.9,-18.3519381,-4.4053366,5
17.,-18.4501523,-4.4002726,5
17.1,-18.5483792,-4.3952431,5
17.2,-18.6466186,-4.3902476,5
17.3,-18.7448704,-4.3852856,5
17.4,-18.8431345,-4.3803569,5
17.5,-18.9414106,-4.3754609,5
17.6,-19.0396987,-4.3705974,5
17.7,-19.1379985,-4.3657658,5
17.8,-19.23631,-4.3609659,5
17.9,-19.3346331,-4.3561972,5
18.,-19.4329674,-4.3514593,5
18.1,-19.5313131,-4.346752,5
18.2,-19.6296698,-4.3420749,5
18.3,-19.7280375,-4.3374275,5
18.4,-19.826416,-4.3328096,5
18.5,-19.9248053,-4.3282208,5
18.6,-20.0232051,-4.3236609,5
18.7,-20.1216154,-4.3191293,5
18.8,-20.2200361,-4.314626,5
18.9,-20.3184669,-4.3101504,5
19.,-20.4169079,-4.3057024,5
19.1,-20.5153589,-4.3012815,5
19.2,-20.6138198,-4.2968876,5
19.3,-20.7122904,-4.2925202,5
19.4,-20.8107708,-4.2881792,5
19.5,-20.9092606,-4.2838642,5
19.6,-21.0077599,-4.2795749,5
19.7,-21.1062686,-4.2753111,5
19.8,-21.2047865,-4.2710725,5
19.9,-21.3033135,-4.2668588,5
20.,-21.4018496,-4.2626698,5
20.1,-21.5003946,-4.2585051,5
20.2,-21.5989484,-4.2543646,5
20.3,-21.697511,-4.250248,5
20.4,-21.7960823,-4.246155,5
20.5,-21.8946621,-4.2420853,5
20.6,-21.9932503,-4.2380389,5
20.7,-22.091847,-4.2340153,5
20.8,-22.190452,-4.2300143,5
20.9,-22.2890651,-4.2260359,5
21.,-22.3876864,-4.2220796,5
21.1,-22.4863157,-4.2181453,5
21.2,-22.584953,-4.2142327,5
21.3,-22.6835981,-4.2103417,5
21.4,-22.782251,-4.206472,5
21.5,-22.8809116,-4.2026235,5
21.6,-22.9795799,-4.1987958,5
21.7,-23.0782557,-4.1949888,5
21.8,-23.1769389,-4.1912023,5
21.9,-23.2756296,-4.1874362,5
22.,-23.3743276,-4.1836901,5
22.1,-23.4730329,-4.1799639,5
22.2,-23.5717453,-4.1762574,5
22.3,-23.6704649,-4.1725705,5
22.4,-23.7691914,-4.1689028,5
22.5,-23.867925,-4.1652543,5
22.6,-23.9666654,-4.1616248,5
22.7,-24.0654127,-4.1580141,5
22.8,-24.1641668,-4.154422,5
22.9,-24.2629275,-4.1508483,5
23.,-24.3616949,-4.1472929,5
23.1,-24.4604689,-4.1437556,5
23.2,-24.5592494,-4.1402362,5
23.3,-24.6580363,-4.1367346,5
23.4,-24.7568296,-4.1332505,5
23.5,-24.8556293,-4.1297839,5
23.6,-24.9544352,-4.1263346,5
23.7,-25.0532473,-4.1229024,5
23.8,-25.1520656,-4.1194872,5
23.9,-25.25089,-4.1160888,5
24.,-25.3497204,-4.1127071,5
24.1,-25.4485568,-4.1093419,5
24.2,-25.5473991,-4.105993,5
24.3,-25.6462473,-4.1026604,5
24.4,-25.7451013,-4.0993438,5
24.5,-25.8439611,-4.0960432,5
24.6,-25.9428265,-4.0927584,5
24.7,-26.0416977,-4.0894893,5
24.8,-26.1405745,-4.0862357,5
24.9,-26.2394568,-4.0829975,5
25.,-26.3383446,-4.0797745,5
25.1,-26.437238,-4.0765667,5
25.2,-26.5361367,-4.0733739,5
25.3,-26.6350408,-4.0701959,5
25.4,-26.7339502,-4.0670327,5
25.5,-26.8328649,-4.0638842,5
25.6,-26.9317848,-4.0607501,5
25.7,-27.0307099,-4.0576304,5
25.8,-27.1296401,-4.054525,5
25.9,-27.2285755,-4.0514337,5
26.,-27.3275158,-4.0483564,5
26.1,-27.4264612,-4.045293,5
26.2,-27.5254116,-4.0422435,5
26.3,-27.6243669,-4.0392076,5
26.4,-27.723327,-4.0361853,5
26.5,-27.822292,-4.0331764,5
26.6,-27.9212618,-4.0301809,5
26.7,-28.0202364,-4.0271986,5
26.8,-28.1192157,-4.0242295,5
26.9,-28.2181996,-4.0212734,5
27.,-28.3171882,-4.0183302,5
27.1,-28.4161814,-4.0153998,5
27.2,-28.5151792,-4.0124822,5
27.3,-28.6141815,-4.0095772,5
27.4,-28.7131883,-4.0066847,5
27.5,-28.8121995,-4.0038046,5
27.6,-28.9112152,-4.0009369,5
27.7,-29.0102352,-3.9980813,5
27.8,-29.1092596,-3.995238,5
27.9,-29.2082883,-3.9924066,5
28.,-29.3073213,-3.9895872,5
28.1,-29.4063585,-3.9867797,5
28.2,-29.5054,-3.9839839,5
28.3,-29.6044456,-3.9811998,5
28.4,-29.7034953,-3.9784273,5
28.5,-29.8025492,-3.9756663,5
28.6,-29.9016072,-3.9729167,5
28.7,-30.0006692,-3.9701784,5
28.8,-30.0997352,-3.9674514,5
28.9,-30.1988052,-3.9647355,5
29.,-30.2978792,-3.9620307,5
29.1,-30.396957,-3.9593369,5
29.2,-30.4960388,-3.956654,5
29.3,-30.5951245,-3.9539819,5
29.4,-30.6942139,-3.9513206,5
29.5,-30.7933072,-3.94867,5
29.6,-30.8924043,-3.9460299,5
29.7,-30.9915051,-3.9434004,5
29.8,-31.0906096,-3.9407813,5
29.9,-31.1897178,-3.9381726,5
30.,-31.2888297,-3.9355741,5
30.1,-31.3879453,-3.9329859,5
30.2,-31.4870644,-3.9304078,5
30.3,-31.5861871,-3.9278398,5
30.4,-31.6853134,-3.9252818,5
30.5,-31.7844432,-3.9227337,5
30.6,-31.8835765,-3.9201955,5
30.7,-31.9827133,-3.917667,5
30.8,-32.0818536,-3.9151483,5
30.9,-32.1809973,-3.9126392,5
31.,-32.2801444,-3.9101398,5
31.1,-32.3792948,-3.9076498,5
31.2,-32.4784487,-3.9051693,5
31.3,-32.5776058,-3.9026981,5
31.4,-32.6767663,-3.9002363,5
31.5,-32.77593,-3.8977838,5
31.6,-32.875097,-3.8953404,5
31.7,-32.9742673,-3.8929062,5
31.8,-33.0734408,-3.890481,5
31.9,-33.1726174,-3.8880649,5
32.,-33.2717973,-3.8856577,5
32.1,-33.3709802,-3.8832594,5
32.2,-33.4701663,-3.8808699,5
32.3,-33.5693556,-3.8784891,5
32.4,-33.6685478,-3.8761171,5
32.5,-33.7677432,-3.8737538,5
32.6,-33.8669416,-3.871399,5
32.7,-33.966143,-3.8690527,5
32.8,-34.0653474,-3.866715,5
32.9,-34.1645548,-3.8643856,5
33.,-34.2637652,-3.8620647,5
33.1,-34.3629785,-3.859752,5
33.2,-34.4621947,-3.8574476,5
33.3,-34.5614138,-3.8551514,5
33.4,-34.6606358,-3.8528634,5
33.5,-34.7598607,-3.8505834,5
33.6,-34.8590884,-3.8483115,5
33.7,-34.9583189,-3.8460476,5
33.8,-35.0575522,-3.8437917,5
33.9,-35.1567883,-3.8415436,5
34.,-35.2560272,-3.8393034,5
34.1,-35.3552688,-3.837071,5
34.2,-35.4545132,-3.8348463,5
34.3,-35.5537603,-3.8326293,5
34.4,-35.65301,-3.8304199,5
34.5,-35.7522625,-3.8282182,5
34.6,-35.8515176,-3.826024,5
34.7,-35.9507753,-3.8238373,5
34.8,-36.0500357,-3.8216581,5
34.9,-36.1492987,-3.8194862,5
35.,-36.2485642,-3.8173218,5
35.1,-36.3478324,-3.8151646,5
35.2,-36.4471031,-3.8130147,5
35.3,-36.5463763,-3.8108721,5
35.4,-36.6456521,-3.8087366,5
35.5,-36.7449304,-3.8066083,5
35.6,-36.8442112,-3.8044871,5
35.7,-36.9434945,-3.8023729,5
35.8,-37.0427802,-3.8002658,5
35.9,-37.1420684,-3.7981656,5
36.,-37.241359,-3.7960723,5
36.1,-37.340652,-3.7939859,5
36.2,-37.4399474,-3.7919064,5
36.3,-37.5392453,-3.7898336,5
36.4,-37.6385455,-3.7877677,5
36.5,-37.737848,-3.7857084,5
36.6,-37.8371529,-3.7836558,5
36.8,-38.0357697,-3.7795706,5
36.9,-38.1350815,-3.7775378,5
37.,-38.2343957,-3.7755116,5
37.1,-38.3337121,-3.7734918,5
37.3,-38.5323517,-3.7694716,5
37.4,-38.6316748,-3.7674711,5
37.5,-38.7310002,-3.7654769,5
37.8,-39.0289895,-3.759532,5
38.,-39.2276599,-3.7555998,5
38.1,-39.3269983,-3.7536429,5
0.,4.4643482,-7.1675412,6
0.1,4.4652289,-7.1673099,6
0.2,4.4678604,-7.1666161,6
0.3,4.4722106,-7.16546,6
0.4,4.4782259,-7.163842,6
0.5,4.4858313,-7.1617622,6
0.6,4.4949305,-7.1592199,6
0.7,4.5054054,-7.1562129,6
0.8,4.5171155,-7.152737,6
0.9,4.5298971,-7.148784,6
1.,4.5435613,-7.1443398,6
1.1,4.5578915,-7.139382,6
1.2,4.5726396,-7.1338754,6
1.3,4.5875205,-7.127766,6
1.4,4.6022051,-7.1209727,6
1.5,4.6163101,-7.1133745,6
1.6,4.629385,-7.1047899,6
1.7,4.6408962,-7.094947,6
1.8,4.6502073,-7.0834336,6
1.9,4.6565609,-7.0696169,6
2.,4.6590709,-7.0525085,6
2.1,4.6567616,-7.0305386,6
2.2,4.6487447,-7.0011845,6
2.3,4.6347853,-6.9604332,6
2.4,4.6168051,-6.902354,6
2.5,4.6018705,-6.820293,6
2.6,4.6041573,-6.712946,6
2.7,4.637157,-6.5920624,6
2.8,4.7006534,-6.4755413,6
2.9,4.7842569,-6.3731273,6
3.,4.8783195,-6.2857584,6
3.1,4.9771106,-6.2110587,6
3.2,5.0777124,-6.1463199,6
3.3,5.1787217,-6.0893175,6
3.4,5.2794913,-6.0383721,6
3.5,5.379745,-5.9922403,6
3.6,5.4793893,-5.9499982,6
3.7,5.578419,-5.9109511,6
3.8,5.67687,-5.8745691,6
3.9,5.7747961,-5.8404412,6
4.,5.8722559,-5.8082443,6
4.1,5.9693076,-5.7777206,6
4.2,6.0660056,-5.748662,6
4.3,6.1623993,-5.7208979,6
4.4,6.2585332,-5.6942876,6
4.5,6.3544467,-5.6687132,6
4.6,6.4501744,-5.6440757,6
4.7,6.5457469,-5.6202904,6
4.8,6.6411907,-5.597285,6
4.9,6.7365294,-5.5749968,6
5.,6.8317831,-5.5533715,6
5.1,6.9269698,-5.5323612,6
5.2,7.022105,-5.511924,6
5.3,7.1172022,-5.4920226,6
5.4,7.2122732,-5.4726238,6
5.5,7.3073283,-5.4536979,6
5.6,7.4023765,-5.4352181,6
5.7,7.4974256,-5.4171603,6
5.8,7.5924823,-5.3995026,6
5.9,7.6875526,-5.3822249,6
6.,7.7826416,-5.365309,6
6.1,7.8777537,-5.3487382,6
6.2,7.9728927,-5.3324971,6
6.3,8.068062,-5.3165713,6
6.4,8.1632642,-5.3009478,6
6.5,8.2585019,-5.2856143,6
6.6,8.3537771,-5.2705595,6
6.7,8.4490915,-5.2557726,6
6.8,8.5444465,-5.2412438,6
6.9,8.6398433,-5.2269637,6
7.,8.7352829,-5.2129237,6
7.1,8.830766,-5.1991154,6
7.2,8.9262933,-5.1855312,6
7.3,9.0218653,-5.1721637,6
7.4,9.1174821,-5.159006,6
7.5,9.2131441,-5.1460516,6
7.6,9.3088513,-5.1332942,6
7.7,9.4046037,-5.1207279,6
7.8,9.5004012,-5.1083471,6
7.9,9.5962438,-5.0961464,6
8.,9.6921311,-5.0841209,6
8.1,9.788063,-5.0722655,6
8.2,9.8840391,-5.0605757,6
8.3,9.9800591,-5.049047,6
8.4,10.0761226,-5.0376751,6
8.5,10.1722292,-5.026456,6
8.6,10.2683784,-5.0153858,6
8.7,10.3645698,-5.0044607,6
8.8,10.460803,-4.9936772,6
8.9,10.5570773,-4.9830317,6
9.,10.6533924,-4.9725209,6
9.1,10.7497477,-4.9621416,6
9.2,10.8461427,-4.9518908,6
9.3,10.9425768,-4.9417655,6
9.4,11.0390496,-4.9317627,6
9.5,11.1355604,-4.9218798,6
9.6,11.2321088,-4.912114,6
9.7,11.3286943,-4.9024628,6
9.8,11.4253162,-4.8929236,6
9.9,11.521974,-4.8834941,6
10.,11.6186673,-4.874172,6
10.1,11.7153955,-4.8649549,6
10.2,11.8121581,-4.8558407,6
10.3,11.9089545,-4.8468273,6
10.4,12.0057842,-4.8379126,6
10.5,12.1026468,-4.8290946,6
10.6,12.1995417,-4.8203714,6
10.7,12.2964684,-4.8117411,6
10.8,12.3934265,-4.8032019,6
10.9,12.4904155,-4.7947521,6
11.,12.5874348,-4.7863899,6
11.1,12.6844841,-4.7781136,6
11.2,12.7815628,-4.7699217,6
11.3,12.8786705,-4.7618126,6
11.4,12.9758068,-4.7537847,6
11.5,13.0729712,-4.7458366,6
11.6,13.1701632,-4.7379668,6
11.7,13.2673825,-4.7301739,6
11.8,13.3646287,-4.7224565,6
11.9,13.4619012,-4.7148133,6
12.,13.5591998,-4.707243,6
12.1,13.656524,-4.6997443,6
12.2,13.7538734,-4.6923161,6
12.3,13.8512477,-4.684957,6
12.4,13.9486464,-4.6776659,6
12.5,14.0460692,-4.6704418,6
12.6,14.1435157,-4.6632833,6
12.7,14.2409856,-4.6561896,6
12.8,14.3384786,-4.6491594,6
12.9,14.4359942,-4.6421918,6
13.,14.5335321,-4.6352858,6
13.1,14.6310921,-4.6284404,6
13.2,14.7286737,-4.6216545,6
13.3,14.8262767,-4.6149273,6
13.4,14.9239007,-4.6082579,6
13.5,15.0215455,-4.6016453,6
13.6,15.1192107,-4.5950886,6
13.7,15.216896,-4.5885871,6
13.8,15.3146012,-4.5821398,6
13.9,15.412326,-4.575746,6
14.,15.51007,-4.5694048,6
14.1,15.607833,-4.5631154,6
14.2,15.7056148,-4.5568771,6
14.3,15.803415,-4.5506892,6
14.4,15.9012334,-4.5445508,6
14.5,15.9990698,-4.5384613,6
14.6,16.0969239,-4.53242,6
14.7,16.1947954,-4.5264262,6
14.8,16.2926842,-4.5204791,6
14.9,16.3905899,-4.5145782,6
15.,16.4885123,-4.5087227,6
15.1,16.5864513,-4.5029122,6
15.2,16.6844065,-4.4971458,6
15.3,16.7823779,-4.4914231,6
15.4,16.880365,-4.4857433,6
15.5,16.9783678,-4.480106,6
15.6,17.0763861,-4.4745106,6
15.7,17.1744195,-4.4689564,6
15.8,17.272468,-4.463443,6
15.9,17.3705313,-4.4579698,6
16.,17.4686092,-4.4525363,6
16.1,17.5667015,-4.4471419,6
16.2,17.6648081,-4.4417861,6
16.3,17.7629288,-4.4364685,6
16.4,17.8610633,-4.4311885,6
16.5,17.9592115,-4.4259457,6
16.6,18.0573733,-4.4207396,6
16.7,18.1555484,-4.4155696,6
16.8,18.2537368,-4.4104355,6
16.9,18.3519381,-4.4053366,6
17.,18.4501523,-4.4002726,6
17.1,18.5483792,-4.3952431,6
17.2,18.6466186,-4.3902476,6
17.3,18.7448704,-4.3852856,6
17.4,18.8431345,-4.3803569,6
17.5,18.9414106,-4.3754609,6
17.6,19.0396987,-4.3705974,6
17.7,19.1379985,-4.3657658,6
17.8,19.23631,-4.3609659,6
17.9,19.3346331,-4.3561972,6
18.,19.4329674,-4.3514593,6
18.1,19.5313131,-4.346752,6
18.2,19.6296698,-4.3420749,6
18.3,19.7280375,-4.3374275,6
18.4,19.826416,-4.3328096,6
18.5,19.9248053,-4.3282208,6
18.6,20.0232051,-4.3236609,6
18.7,20.1216154,-4.3191293,6
18.8,20.2200361,-4.314626,6
18.9,20.3184669,-4.3101504,6
19.,20.4169079,-4.3057024,6
19.1,20.5153589,-4.3012815,6
19.2,20.6138198,-4.2968876,6
19.3,20.7122904,-4.2925202,6
19.4,20.8107708,-4.2881792,6
19.5,20.9092606,-4.2838642,6
19.6,21.0077599,-4.2795749,6
19.7,21.1062686,-4.2753111,6
19.8,21.2047865,-4.2710725,6
19.9,21.3033135,-4.2668588,6
20.,21.4018496,-4.2626698,6
20.1,21.5003946,-4.2585051,6
20.2,21.5989484,-4.2543646,6
20.3,21.697511,-4.250248,6
20.4,21.7960823,-4.246155,6
20.5,21.8946621,-4.2420853,6
20.6,21.9932503,-4.2380389,6
20.7,22.091847,-4.2340153,6
20.8,22.190452,-4.2300143,6
20.9,22.2890651,-4.2260359,6
21.,22.3876864,-4.2220796,6
21.1,22.4863157,-4.2181453,6
21.2,22.584953,-4.2142327,6
21.3,22.6835981,-4.2103417,6
21.4,22.782251,-4.206472,6
21.5,22.8809116,-4.2026235,6
21.6,22.9795799,-4.1987958,6
21.7,23.0782557,-4.1949888,6
21.8,23.1769389,-4.1912023,6
21.9,23.2756296,-4.1874362,6
22.,23.3743276,-4.1836901,6
22.1,23.4730329,-4.1799639,6
22.2,23.5717453,-4.1762574,6
22.3,23.6704649,-4.1725705,6
22.4,23.7691914,-4.1689028,6
22.5,23.867925,-4.1652543,6
22.6,23.9666654,-4.1616248,6
22.7,24.0654127,-4.1580141,6
22.8,24.1641668,-4.154422,6
22.9,24.2629275,-4.1508483,6
23.,24.3616949,-4.1472929,6
23.1,24.4604689,-4.1437556,6
23.2,24.5592494,-4.1402362,6
23.3,24.6580363,-4.1367346,6
23.4,24.7568296,-4.1332505,6
23.5,24.8556293,-4.1297839,6
23.6,24.9544352,-4.1263346,6
23.7,25.0532473,-4.1229024,6
23.8,25.1520656,-4.1194872,6
23.9,25.25089,-4.1160888,6
24.,25.3497204,-4.1127071,6
24.1,25.4485568,-4.1093419,6
24.2,25.5473991,-4.105993,6
24.3,25.6462473,-4.1026604,6
24.4,25.7451013,-4.0993438,6
24.5,25.8439611,-4.0960432,6
24.6,25.9428265,-4.0927584,6
24.7,26.0416977,-4.0894893,6
24.8,26.1405745,-4.0862357,6
24.9,26.2394568,-4.0829975,6
25.,26.3383446,-4.0797745,6
25.1,26.437238,-4.0765667,6
25.2,26.5361367,-4.0733739,6
25.3,26.6350408,-4.0701959,6
25.4,26.7339502,-4.0670327,6
25.5,26.8328649,-4.0638842,6
25.6,26.9317848,-4.0607501,6
25.7,27.0307099,-4.0576304,6
25.8,27.1296401,-4.054525,6
25.9,27.2285755,-4.0514337,6
26.,27.3275158,-4.0483564,6
26.1,27.4264612,-4.045293,6
26.2,27.5254116,-4.0422435,6
26.3,27.6243669,-4.0392076,6
26.4,27.723327,-4.0361853,6
26.5,27.822292,-4.0331764,6
26.6,27.9212618,-4.0301809,6
26.7,28.0202364,-4.0271986,6
26.8,28.1192157,-4.0242295,6
26.9,28.2181996,-4.0212734,6
27.,28.3171882,-4.0183302,6
27.1,28.4161814,-4.0153998,6
27.2,28.5151792,-4.0124822,6
27.3,28.6141815,-4.0095772,6
27.4,28.7131883,-4.0066847,6
27.5,28.8121995,-4.0038046,6
27.6,28.9112152,-4.0009369,6
27.7,29.0102352,-3.9980813,6
27.8,29.1092596,-3.995238,6
27.9,29.2082883,-3.9924066,6
28.,29.3073213,-3.9895872,6
28.1,29.4063585,-3.9867797,6
28.2,29.5054,-3.9839839,6
28.3,29.6044456,-3.9811998,6
28.4,29.7034953,-3.9784273,6
28.5,29.8025492,-3.9756663,6
28.6,29.9016072,-3.9729167,6
28.7,30.0006692,-3.9701784,6
28.8,30.0997352,-3.9674514,6
28.9,30.1988052,-3.9647355,6
29.,30.2978792,-3.9620307,6
29.1,30.396957,-3.9593369,6
29.2,30.4960388,-3.956654,6
29.3,30.5951245,-3.9539819,6
29.4,30.6942139,-3.9513206,6
29.5,30.7933072,-3.94867,6
29.6,30.8924043,-3.9460299,6
29.7,30.9915051,-3.9434004,6
29.8,31.0906096,-3.9407813,6
29.9,31.1897178,-3.9381726,6
30.,31.2888297,-3.9355741,6
30.1,31.3879453,-3.9329859,6
30.2,31.4870644,-3.9304078,6
30.3,31.5861871,-3.9278398,6
30.4,31.6853134,-3.9252818,6
30.5,31.7844432,-3.9227337,6
30.6,31.8835765,-3.9201955,6
30.7,31.9827133,-3.917667,6
30.8,32.0818536,-3.9151483,6
30.9,32.1809973,-3.9126392,6
31.,32.2801444,-3.9101398,6
31.1,32.3792948,-3.9076498,6
31.2,32.4784487,-3.9051693,6
31.3,32.5776058,-3.9026981,6
31.4,32.6767663,-3.9002363,6
31.5,32.77593,-3.8977838,6
31.6,32.875097,-3.8953404,6
31.7,32.9742673,-3.8929062,6
31.8,33.0734408,-3.890481,6
31.9,33.1726174,-3.8880649,6
32.,33.2717973,-3.8856577,6
32.1,33.3709802,-3.8832594,6
32.2,33.4701663,-3.8808699,6
32.3,33.5693556,-3.8784891,6
32.4,33.6685478,-3.8761171,6
32.5,33.7677432,-3.8737538,6
32.6,33.8669416,-3.871399,6
32.7,33.966143,-3.8690527,6
32.8,34.0653474,-3.866715,6
32.9,34.1645548,-3.8643856,6
33.,34.2637652,-3.8620647,6
33.1,34.3629785,-3.859752,6
33.2,34.4621947,-3.8574476,6
33.3,34.5614138,-3.8551514,6
33.4,34.6606358,-3.8528634,6
33.5,34.7598607,-3.8505834,6
33.6,34.8590884,-3.8483115,6
33.7,34.9583189,-3.8460476,6
33.8,35.0575522,-3.8437917,6
33.9,35.1567883,-3.8415436,6
34.,35.2560272,-3.8393034,6
34.1,35.3552688,-3.837071,6
34.2,35.4545132,-3.8348463,6
34.3,35.5537603,-3.8326293,6
34.4,35.65301,-3.8304199,6
34.5,35.7522625,-3.8282182,6
34.6,35.8515176,-3.826024,6
34.7,35.9507753,-3.8238373,6
34.8,36.0500357,-3.8216581,6
34.9,36.1492987,-3.8194862,6
35.,36.2485642,-3.8173218,6
35.1,36.3478324,-3.8151646,6
35.2,36.4471031,-3.8130147,6
35.3,36.5463763,-3.8108721,6
35.4,36.6456521,-3.8087366,6
35.5,36.7449304,-3.8066083,6
35.6,36.8442112,-3.8044871,6
35.7,36.9434945,-3.8023729,6
35.8,37.0427802,-3.8002658,6
35.9,37.1420684,-3.7981656,6
36.,37.241359,-3.7960723,6
36.1,37.340652,-3.7939859,6
36.2,37.4399475,-3.7919064,6
36.3,37.5392453,-3.7898336,6
36.4,37.6385455,-3.7877677,6
36.5,37.737848,-3.7857084,6
36.7,37.9364601,-3.7816099,6
36.9,38.1350815,-3.7775378,6
37.,38.2343957,-3.7755116,6
37.1,38.3337121,-3.7734918,6
37.3,38.5323517,-3.7694716,6
37.6,38.8303278,-3.763489,6
37.7,38.9296575,-3.7615074,6
37.8,39.0289895,-3.759532,6
37.9,39.1283236,-3.7575628,6
0.,-5.7652531,-9.418081,7
0.1,-5.7660256,-9.4178783,7
0.2,-5.768335,-9.41727,7
0.3,-5.7721566,-9.4162564,7
0.4,-5.7774498,-9.4148377,7
0.5,-5.7841572,-9.4130142,7
0.6,-5.7922055,-9.4107855,7
0.7,-5.8015044,-9.4081509,7
0.8,-5.811947,-9.4051081,7
0.9,-5.8234089,-9.4016531,7
1.,-5.8357469,-9.3977786,7
1.1,-5.8487979,-9.3934726,7
1.2,-5.8623763,-9.3887165,7
1.3,-5.8762712,-9.3834814,7
1.4,-5.8902416,-9.3777245,7
1.5,-5.9040111,-9.3713819,7
1.6,-5.91726,-9.3643598,7
1.7,-5.9296156,-9.3565201,7
1.8,-5.9406401,-9.3476595,7
1.9,-5.9498153,-9.3374762,7
2.,-5.9565277,-9.3255174,7
2.1,-5.9600572,-9.3110952,7
2.2,-5.9595858,-9.2931483,7
2.3,-5.954267,-9.2700204,7
2.4,-5.9434591,-9.2391205,7
2.5,-5.9273652,-9.1965047,7
2.6,-5.9085055,-9.1367714,7
2.7,-5.8940905,-9.0546929,7
2.8,-5.8965385,-8.9505199,7
2.9,-5.9264372,-8.8348256,7
3.,-5.9835025,-8.7223477,7
3.1,-6.0594543,-8.6216654,7
3.2,-6.1460211,-8.5343021,7
3.3,-6.2378565,-8.4586323,7
3.4,-6.3320236,-8.3924164,7
3.5,-6.4270096,-8.3336743,7
3.6,-6.5220633,-8.2808471,7
3.7,-6.6168303,-8.2327497,7
3.8,-6.7111611,-8.1884861,7
3.9,-6.8050122,-8.1473746,7
4.,-6.8983932,-8.1088911,7
4.1,-6.9913395,-8.072627,7
4.2,-7.0838975,-8.0382602,7
4.3,-7.1761164,-8.0055334,7
4.4,-7.2680449,-7.9742382,7
4.5,-7.3597285,-7.9442048,7
4.6,-7.4512086,-7.9152927,7
4.7,-7.5425229,-7.8873848,7
4.8,-7.6337048,-7.8603825,7
4.9,-7.724784,-7.8342025,7
5.,-7.8157866,-7.8087733,7
5.1,-7.9067357,-7.7840336,7
5.2,-7.9976514,-7.7599302,7
5.3,-8.0885513,-7.7364167,7
5.4,-8.1794509,-7.7134525,7
5.5,-8.2703637,-7.6910016,7
5.6,-8.3613012,-7.6690324,7
5.7,-8.4522738,-7.6475166,7
5.8,-8.5432902,-7.6264287,7
5.9,-8.6343581,-7.605746,7
6.,-8.7254839,-7.5854479,7
6.1,-8.8166735,-7.5655159,7
6.2,-8.9079315,-7.5459329,7
6.3,-8.999262,-7.5266835,7
6.4,-9.0906687,-7.5077535,7
6.5,-9.1821542,-7.4891297,7
6.6,-9.2737211,-7.4708003,7
6.7,-9.3653712,-7.452754,7
6.8,-9.4571062,-7.4349806,7
6.9,-9.5489273,-7.4174703,7
7.,-9.6408354,-7.4002143,7
7.1,-9.7328311,-7.3832042,7
7.2,-9.824915,-7.366432,7
7.3,-9.9170871,-7.3498905,7
7.4,-10.0093475,-7.3335728,7
7.5,-10.1016961,-7.3174721,7
7.6,-10.1941327,-7.3015824,7
7.7,-10.2866567,-7.2858978,7
7.8,-10.3792678,-7.2704127,7
7.9,-10.4719652,-7.2551219,7
8.,-10.5647484,-7.2400203,7
8.1,-10.6576166,-7.2251032,7
8.2,-10.7505689,-7.2103659,7
8.3,-10.8436045,-7.1958042,7
8.4,-10.9367225,-7.1814138,7
8.5,-11.0299219,-7.1671907,7
8.6,-11.1232017,-7.1531312,7
8.7,-11.216561,-7.1392315,7
8.8,-11.3099988,-7.1254881,7
8.9,-11.4035139,-7.1118975,7
9.,-11.4971053,-7.0984566,7
9.1,-11.5907719,-7.0851622,7
9.2,-11.6845128,-7.0720112,7
9.3,-11.7783267,-7.0590006,7
9.4,-11.8722127,-7.0461277,7
9.5,-11.9661696,-7.0333897,7
9.6,-12.0601965,-7.020784,7
9.7,-12.1542921,-7.0083079,7
9.8,-12.2484555,-6.9959591,7
9.9,-12.3426857,-6.983735,7
10.,-12.4369815,-6.9716333,7
10.1,-12.5313419,-6.9596519,7
10.2,-12.625766,-6.9477884,7
10.3,-12.7202527,-6.9360408,7
10.4,-12.814801,-6.924407,7
10.5,-12.9094099,-6.9128849,7
10.6,-13.0040785,-6.9014726,7
10.7,-13.0988058,-6.8901682,7
10.8,-13.1935908,-6.8789698,7
10.9,-13.2884327,-6.8678757,7
11.,-13.3833304,-6.856884,7
11.1,-13.4782832,-6.8459931,7
11.2,-13.5732901,-6.8352012,7
11.3,-13.6683503,-6.8245068,7
11.4,-13.7634629,-6.8139083,7
11.5,-13.858627,-6.803404,7
11.6,-13.9538418,-6.7929926,7
11.7,-14.0491065,-6.7826724,7
11.8,-14.1444204,-6.7724422,7
11.9,-14.2397825,-6.7623004,7
12.,-14.3351922,-6.7522458,7
12.1,-14.4306487,-6.7422769,7
12.2,-14.5261512,-6.7323924,7
12.3,-14.6216991,-6.7225911,7
12.4,-14.7172915,-6.7128717,7
12.5,-14.8129279,-6.703233,7
12.6,-14.9086074,-6.6936738,7
12.7,-15.0043295,-6.6841929,7
12.8,-15.1000935,-6.6747892,7
12.9,-15.1958986,-6.6654615,7
13.,-15.2917443,-6.6562087,7
13.1,-15.38763,-6.6470299,7
13.2,-15.4835549,-6.6379238,7
13.3,-15.5795186,-6.6288895,7
13.4,-15.6755204,-6.619926,7
13.5,-15.7715598,-6.6110323,7
13.6,-15.8676361,-6.6022074,7
13.7,-15.9637489,-6.5934504,7
13.8,-16.0598975,-6.5847603,7
13.9,-16.1560814,-6.5761363,7
14.,-16.2523001,-6.5675774,7
14.1,-16.3485531,-6.5590827,7
14.2,-16.4448399,-6.5506514,7
14.3,-16.5411599,-6.5422827,7
14.4,-16.6375127,-6.5339756,7
14.5,-16.7338978,-6.5257295,7
14.6,-16.8303148,-6.5175436,7
14.7,-16.9267631,-6.5094169,7
14.8,-17.0232423,-6.5013488,7
14.9,-17.1197519,-6.4933385,7
15.,-17.2162916,-6.4853853,7
15.1,-17.3128609,-6.4774885,7
15.2,-17.4094593,-6.4696473,7
15.3,-17.5060865,-6.461861,7
15.4,-17.6027421,-6.454129,7
15.5,-17.6994256,-6.4464505,7
15.6,-17.7961367,-6.438825,7
15.7,-17.8928749,-6.4312518,7
15.8,-17.98964,-6.4237301,7
15.9,-18.0864315,-6.4162595,7
16.,-18.1832491,-6.4088392,7
16.1,-18.2800924,-6.4014688,7
16.2,-18.376961,-6.3941475,7
16.3,-18.4738547,-6.3868748,7
16.4,-18.570773,-6.3796501,7
16.5,-18.6677157,-6.3724729,7
16.6,-18.7646825,-6.3653426,7
16.7,-18.8616729,-6.3582586,7
16.8,-18.9586867,-6.3512204,7
16.9,-19.0557236,-6.3442276,7
17.,-19.1527833,-6.3372794,7
17.1,-19.2498655,-6.3303756,7
17.2,-19.3469699,-6.3235155,7
17.3,-19.4440961,-6.3166986,7
17.4,-19.541244,-6.3099245,7
17.5,-19.6384132,-6.3031927,7
17.6,-19.7356035,-6.2965027,7
17.7,-19.8328146,-6.2898541,7
17.8,-19.9300463,-6.2832463,7
17.9,-20.0272982,-6.276679,7
18.,-20.1245701,-6.2701517,7
18.1,-20.2218619,-6.2636639,7
18.2,-20.3191731,-6.2572153,7
18.3,-20.4165037,-6.2508054,7
18.4,-20.5138532,-6.2444338,7
18.5,-20.6112216,-6.2381001,7
18.6,-20.7086086,-6.2318039,7
18.7,-20.806014,-6.2255448,7
18.8,-20.9034375,-6.2193223,7
18.9,-21.0008789,-6.2131362,7
19.,-21.098338,-6.206986,7
19.1,-21.1958146,-6.2008714,7
19.2,-21.2933085,-6.194792,7
19.3,-21.3908194,-6.1887473,7
19.4,-21.4883473,-6.1827372,7
19.5,-21.5858918,-6.1767612,7
19.6,-21.6834528,-6.1708189,7
19.7,-21.7810301,-6.1649101,7
19.8,-21.8786235,-6.1590344,7
19.9,-21.9762328,-6.1531914,7
20.,-22.0738579,-6.1473808,7
20.1,-22.1714985,-6.1416024,7
20.2,-22.2691545,-6.1358558,7
20.3,-22.3668257,-6.1301406,7
20.4,-22.464512,-6.1244566,7
20.5,-22.5622131,-6.1188035,7
20.6,-22.6599289,-6.1131809,7
20.7,-22.7576592,-6.1075886,7
20.8,-22.8554039,-6.1020263,7
20.9,-22.9531628,-6.0964936,7
21.,-23.0509358,-6.0909904,7
21.1,-23.1487227,-6.0855163,7
21.2,-23.2465233,-6.080071,7
21.3,-23.3443376,-6.0746543,7
21.4,-23.4421653,-6.0692659,7
21.5,-23.5400063,-6.0639055,7
21.6,-23.6378605,-6.0585729,7
21.7,-23.7357277,-6.0532678,7
21.8,-23.8336078,-6.04799,7
21.9,-23.9315006,-6.0427392,7
22.,-24.0294061,-6.0375151,7
22.1,-24.1273241,-6.0323175,7
22.2,-24.2252544,-6.0271463,7
22.3,-24.3231969,-6.022001,7
22.4,-24.4211515,-6.0168816,7
22.5,-24.5191182,-6.0117877,7
22.6,-24.6170966,-6.0067192,7
22.7,-24.7150868,-6.0016758,7
22.8,-24.8130886,-5.9966572,7
22.9,-24.9111019,-5.9916633,7
23.,-25.0091266,-5.9866939,7
23.1,-25.1071625,-5.9817487,7
23.2,-25.2052096,-5.9768275,7
23.3,-25.3032678,-5.9719301,7
23.4,-25.4013368,-5.9670564,7
23.5,-25.4994167,-5.962206,7
23.6,-25.5975073,-5.9573788,7
23.7,-25.6956084,-5.9525746,7
23.8,-25.7937201,-5.9477932,7
23.9,-25.8918422,-5.9430344,7
24.,-25.9899746,-5.938298,7
24.1,-26.0881172,-5.9335839,7
24.2,-26.1862699,-5.9288917,7
24.3,-26.2844326,-5.9242214,7
24.4,-26.3826052,-5.9195728,7
24.5,-26.4807876,-5.9149457,7
24.6,-26.5789798,-5.9103398,7
24.7,-26.6771815,-5.9057551,7
24.8,-26.7753928,-5.9011913,7
24.9,-26.8736136,-5.8966484,7
25.,-26.9718437,-5.892126,7
25.1,-27.0700831,-5.887624,7
25.2,-27.1683316,-5.8831424,7
25.3,-27.2665893,-5.8786808,7
25.4,-27.364856,-5.8742392,7
25.5,-27.4631316,-5.8698174,7
25.6,-27.5614161,-5.8654151,7
25.7,-27.6597094,-5.8610324,7
25.8,-27.7580113,-5.856669,7
26.,-27.9546409,-5.8479995,7
26.2,-28.1513044,-5.8394054,7
26.3,-28.2496487,-5.8351362,7
26.4,-28.3480011,-5.8308855,7
26.5,-28.4463618,-5.8266531,7
26.7,-28.6431073,-5.8182425,7
26.9,-28.8398846,-5.8099032,7
27.1,-29.0366931,-5.8016343,7
27.3,-29.2335323,-5.7934347,7
27.4,-29.3319633,-5.7893605,7
27.8,-29.7257614,-5.7732318,7
28.,-29.9227041,-5.7652664,7
28.6,-30.513701,-5.741755,7
0.,5.7652531,-9.418081,8
0.1,5.7660256,-9.4178783,8
0.2,5.768335,-9.41727,8
0.3,5.7721566,-9.4162564,8
0.4,5.7774498,-9.4148377,8
0.5,5.7841572,-9.4130142,8
0.6,5.7922055,-9.4107855,8
0.7,5.8015044,-9.4081509,8
0.8,5.811947,-9.4051081,8
0.9,5.8234089,-9.4016531,8
1.,5.8357469,-9.3977786,8
1.1,5.8487979,-9.3934726,8
1.2,5.8623763,-9.3887165,8
1.3,5.8762712,-9.3834814,8
1.4,5.8902416,-9.3777245,8
1.5,5.9040111,-9.3713819,8
1.6,5.91726,-9.3643598,8
1.7,5.9296156,-9.3565201,8
1.8,5.9406401,-9.3476595,8
1.9,5.9498153,-9.3374762,8
2.,5.9565277,-9.3255174,8
2.1,5.9600572,-9.3110952,8
2.2,5.9595858,-9.2931483,8
2.3,5.954267,-9.2700204,8
2.4,5.9434591,-9.2391205,8
2.5,5.9273652,-9.1965047,8
2.6,5.9085055,-9.1367714,8
2.7,5.8940905,-9.0546929,8
2.8,5.8965385,-8.9505199,8
2.9,5.9264372,-8.8348256,8
3.,5.9835025,-8.7223477,8
3.1,6.0594543,-8.6216654,8
3.2,6.1460211,-8.5343021,8
3.3,6.2378565,-8.4586323,8
3.4,6.3320236,-8.3924164,8
3.5,6.4270096,-8.3336743,8
3.6,6.5220633,-8.2808471,8
3.7,6.6168303,-8.2327497,8
3.8,6.7111611,-8.1884861,8
3.9,6.8050122,-8.1473746,8
4.,6.8983932,-8.1088911,8
4.1,6.9913395,-8.072627,8
4.2,7.0838975,-8.0382602,8
4.3,7.1761164,-8.0055334,8
4.4,7.2680449,-7.9742382,8
4.5,7.3597285,-7.9442048,8
4.6,7.4512086,-7.9152927,8
4.7,7.5425229,-7.8873848,8
4.8,7.6337048,-7.8603825,8
4.9,7.724784,-7.8342025,8
5.,7.8157866,-7.8087733,8
5.1,7.9067357,-7.7840336,8
5.2,7.9976514,-7.7599302,8
5.3,8.0885513,-7.7364167,8
5.4,8.1794509,-7.7134525,8
5.5,8.2703637,-7.6910016,8
5.6,8.3613012,-7.6690324,8
5.7,8.4522738,-7.6475166,8
5.8,8.5432902,-7.6264287,8
5.9,8.6343581,-7.605746,8
6.,8.7254839,-7.5854479,8
6.1,8.8166735,-7.5655159,8
6.2,8.9079315,-7.5459329,8
6.3,8.999262,-7.5266835,8
6.4,9.0906687,-7.5077535,8
6.5,9.1821542,-7.4891297,8
6.6,9.2737211,-7.4708003,8
6.7,9.3653712,-7.452754,8
6.8,9.4571062,-7.4349806,8
6.9,9.5489273,-7.4174703,8
7.,9.6408354,-7.4002143,8
7.1,9.7328311,-7.3832042,8
7.2,9.824915,-7.366432,8
7.3,9.9170871,-7.3498905,8
7.4,10.0093475,-7.3335728,8
7.5,10.1016961,-7.3174721,8
7.6,10.1941327,-7.3015824,8
7.7,10.2866567,-7.2858978,8
7.8,10.3792678,-7.2704127,8
7.9,10.4719652,-7.2551219,8
8.,10.5647484,-7.2400203,8
8.1,10.6576166,-7.2251032,8
8.2,10.7505689,-7.2103659,8
8.3,10.8436045,-7.1958042,8
8.4,10.9367225,-7.1814138,8
8.5,11.0299219,-7.1671907,8
8.6,11.1232017,-7.1531312,8
8.7,11.216561,-7.1392315,8
8.8,11.3099988,-7.1254881,8
8.9,11.4035139,-7.1118975,8
9.,11.4971053,-7.0984566,8
9.1,11.5907719,-7.0851622,8
9.2,11.6845128,-7.0720112,8
9.3,11.7783267,-7.0590006,8
9.4,11.8722127,-7.0461277,8
9.5,11.9661696,-7.0333897,8
9.6,12.0601965,-7.020784,8
9.7,12.1542921,-7.0083079,8
9.8,12.2484555,-6.9959591,8
9.9,12.3426857,-6.983735,8
10.,12.4369815,-6.9716333,8
10.1,12.5313419,-6.9596519,8
10.2,12.625766,-6.9477884,8
10.3,12.7202527,-6.9360408,8
10.4,12.814801,-6.924407,8
10.5,12.9094099,-6.9128849,8
10.6,13.0040785,-6.9014726,8
10.7,13.0988058,-6.8901682,8
10.8,13.1935908,-6.8789698,8
10.9,13.2884327,-6.8678757,8
11.,13.3833304,-6.856884,8
11.1,13.4782832,-6.8459931,8
11.2,13.5732901,-6.8352012,8
11.3,13.6683503,-6.8245068,8
11.4,13.7634629,-6.8139083,8
11.5,13.858627,-6.803404,8
11.6,13.9538418,-6.7929926,8
11.7,14.0491065,-6.7826724,8
11.8,14.1444204,-6.7724422,8
11.9,14.2397825,-6.7623004,8
12.,14.3351922,-6.7522458,8
12.1,14.4306487,-6.7422769,8
12.2,14.5261512,-6.7323924,8
12.3,14.6216991,-6.7225911,8
12.4,14.7172915,-6.7128717,8
12.5,14.8129279,-6.703233,8
12.6,14.9086074,-6.6936738,8
12.7,15.0043295,-6.6841929,8
12.8,15.1000935,-6.6747892,8
12.9,15.1958986,-6.6654615,8
13.,15.2917443,-6.6562087,8
13.1,15.38763,-6.6470299,8
13.2,15.4835549,-6.6379238,8
13.3,15.5795186,-6.6288895,8
13.4,15.6755204,-6.619926,8
13.5,15.7715598,-6.6110323,8
13.6,15.8676361,-6.6022074,8
13.7,15.9637489,-6.5934504,8
13.8,16.0598975,-6.5847603,8
13.9,16.1560814,-6.5761363,8
14.,16.2523001,-6.5675774,8
14.1,16.3485531,-6.5590827,8
14.2,16.4448399,-6.5506514,8
14.3,16.5411599,-6.5422827,8
14.4,16.6375127,-6.5339756,8
14.5,16.7338978,-6.5257295,8
14.6,16.8303148,-6.5175436,8
14.7,16.9267631,-6.5094169,8
14.8,17.0232423,-6.5013488,8
14.9,17.1197519,-6.4933385,8
15.,17.2162916,-6.4853853,8
15.1,17.3128609,-6.4774885,8
15.2,17.4094593,-6.4696473,8
15.3,17.5060865,-6.461861,8
15.4,17.6027421,-6.454129,8
15.5,17.6994256,-6.4464505,8
15.6,17.7961367,-6.438825,8
15.7,17.8928749,-6.4312518,8
15.8,17.98964,-6.4237301,8
15.9,18.0864315,-6.4162595,8
16.,18.1832491,-6.4088392,8
16.1,18.2800924,-6.4014688,8
16.2,18.376961,-6.3941475,8
16.3,18.4738547,-6.3868748,8
16.4,18.570773,-6.3796501,8
16.5,18.6677157,-6.3724729,8
16.6,18.7646825,-6.3653426,8
16.7,18.8616729,-6.3582586,8
16.8,18.9586867,-6.3512204,8
16.9,19.0557236,-6.3442276,8
17.,19.1527833,-6.3372794,8
17.1,19.2498655,-6.3303756,8
17.2,19.3469699,-6.3235155,8
17.3,19.4440961,-6.3166986,8
17.4,19.541244,-6.3099245,8
17.5,19.6384132,-6.3031927,8
17.6,19.7356035,-6.2965027,8
17.7,19.8328146,-6.2898541,8
17.8,19.9300463,-6.2832463,8
17.9,20.0272982,-6.276679,8
18.,20.1245701,-6.2701517,8
18.1,20.2218619,-6.2636639,8
18.2,20.3191731,-6.2572153,8
18.3,20.4165037,-6.2508054,8
18.4,20.5138532,-6.2444338,8
18.5,20.6112216,-6.2381001,8
18.6,20.7086086,-6.2318039,8
18.7,20.806014,-6.2255448,8
18.8,20.9034375,-6.2193223,8
18.9,21.0008789,-6.2131362,8
19.,21.098338,-6.206986,8
19.1,21.1958146,-6.2008714,8
19.2,21.2933085,-6.194792,8
19.3,21.3908194,-6.1887473,8
19.4,21.4883473,-6.1827372,8
19.5,21.5858918,-6.1767612,8
19.6,21.6834528,-6.1708189,8
19.7,21.7810301,-6.1649101,8
19.8,21.8786235,-6.1590344,8
19.9,21.9762328,-6.1531914,8
20.,22.0738579,-6.1473808,8
20.1,22.1714985,-6.1416024,8
20.2,22.2691545,-6.1358558,8
20.3,22.3668257,-6.1301406,8
20.4,22.464512,-6.1244566,8
20.5,22.5622131,-6.1188035,8
20.6,22.6599289,-6.1131809,8
20.7,22.7576592,-6.1075886,8
20.8,22.8554039,-6.1020263,8
20.9,22.9531628,-6.0964936,8
21.,23.0509358,-6.0909904,8
21.1,23.1487227,-6.0855163,8
21.2,23.2465233,-6.080071,8
21.3,23.3443376,-6.0746543,8
21.4,23.4421653,-6.0692659,8
21.5,23.5400063,-6.0639055,8
21.6,23.6378605,-6.0585729,8
21.7,23.7357277,-6.0532678,8
21.8,23.8336078,-6.04799,8
21.9,23.9315006,-6.0427392,8
22.,24.0294061,-6.0375151,8
22.1,24.1273241,-6.0323175,8
22.2,24.2252544,-6.0271463,8
22.3,24.3231969,-6.022001,8
22.4,24.4211515,-6.0168816,8
22.5,24.5191182,-6.0117877,8
22.6,24.6170966,-6.0067192,8
22.7,24.7150868,-6.0016758,8
22.8,24.8130886,-5.9966572,8
22.9,24.9111019,-5.9916633,8
23.,25.0091266,-5.9866939,8
23.1,25.1071625,-5.9817487,8
23.2,25.2052096,-5.9768275,8
23.3,25.3032678,-5.9719301,8
23.4,25.4013368,-5.9670564,8
23.5,25.4994167,-5.962206,8
23.6,25.5975073,-5.9573788,8
23.7,25.6956084,-5.9525746,8
23.8,25.7937201,-5.9477932,8
23.9,25.8918422,-5.9430344,8
24.,25.9899746,-5.938298,8
24.1,26.0881172,-5.9335839,8
24.2,26.1862699,-5.9288917,8
24.3,26.2844326,-5.9242214,8
24.4,26.3826052,-5.9195728,8
24.5,26.4807876,-5.9149457,8
24.6,26.5789798,-5.9103398,8
24.7,26.6771815,-5.9057551,8
24.8,26.7753928,-5.9011913,8
24.9,26.8736136,-5.8966484,8
25.,26.9718437,-5.892126,8
25.1,27.0700831,-5.887624,8
25.2,27.1683316,-5.8831424,8
25.3,27.2665893,-5.8786808,8
25.4,27.364856,-5.8742392,8
25.5,27.4631316,-5.8698174,8
25.6,27.5614161,-5.8654151,8
25.7,27.6597094,-5.8610324,8
25.8,27.7580113,-5.856669,8
25.9,27.8563218,-5.8523247,8
26.1,28.0529685,-5.8436931,8
26.2,28.1513044,-5.8394054,8
26.3,28.2496487,-5.8351362,8
26.4,28.3480011,-5.8308855,8
26.5,28.4463618,-5.8266531,8
26.6,28.5447305,-5.8224388,8
26.7,28.6431073,-5.8182424,8
27.1,29.0366931,-5.8016343,8
27.7,29.6273009,-5.777239,8
28.,29.9227041,-5.7652664,8

==> anc/axialModesHoravaShooting.csv <==
"Momentum","Real","Imaginary"
0.08,0.,-0.002100985022205613
0.08,1.8502931011361854,-2.663606600096877
0.08,-1.8502931011361854,-2.663606600096877
0.08,3.1619184775764593,-4.916244328737878
0.08,-3.1619184775764593,-4.916244328737878
0.11,0.,-0.0037366310097646455
0.11,1.8509698690876526,-2.6634152422359874
0.11,-1.8509698690876526,-2.6634152422359874
0.11,3.16243330652381,-4.916107898083429
0.11,-3.16243330652381,-4.916107898083429
0.13,0.,-0.0058415980001142
0.13,1.8518383359527406,-2.6631692317656483
0.13,-1.8518383359527406,-2.6631692317656483
0.13,3.163094313580828,-4.915932497940447
0.13,-3.163094313580828,-4.915932497940447
0.16,0.,-0.008417389773264195
0.16,1.8528972552258303,-2.662868581583271
0.16,-1.8528972552258303,-2.662868581583271
0.16,3.1639008120999725,-4.9157181356547985
0.16,-3.1639008120999725,-4.9157181356547985
0.16,4.4665783379307555,-7.16695259345506
0.16,-4.4665783379307555,-7.16695259345506
0.19,0.,-0.011465853907766223
0.19,1.8541451044802186,-2.662513304213052
0.19,-1.8541451044802186,-2.662513304213052
0.19,3.164851963118502,-4.9154648194447
0.19,-3.164851963118502,-4.9154648194447
0.21,0.,-0.014989187658883706
0.21,1.8555800859527758,-2.6621034098402245
0.21,-1.8555800859527758,-2.6621034098402245
0.21,3.165946775502012,-4.915172557935174
0.21,-3.165946775502012,-4.915172557935174
0.24,0.,-0.018989945001298535
0.24,1.85720012717753,-2.6616389039670443
0.24,-1.85720012717753,-2.6616389039670443
0.24,3.167184106095626,-4.9148413595991265
0.24,-3.167184106095626,-4.9148413595991265
0.26,0.,-0.02347104488590007
0.26,1.8590028816398092,-2.661119784679245
0.26,-1.8590028816398092,-2.661119784679245
0.26,3.168562659873678,-4.914471232100588
0.26,-3.168562659873678,-4.914471232100588
0.29,0.,-0.028435780769686638
0.29,1.8609857294184637,-2.660546039509291
0.29,-1.8609857294184637,-2.660546039509291
0.29,3.170080990077348,-4.914062181534887
0.29,-3.170080990077348,-4.914062181534887
0.32,0.,-0.03388783148774432
0.32,1.863145777779626,-2.659917641880062
0.32,-1.863145777779626,-2.659917641880062
0.32,3.1717374983283624,-4.913614211559712
0.32,-3.1717374983283624,-4.913614211559712
0.32,4.473157805959844,-7.165204174162602
0.32,-4.473157805959844,-7.165204174162602
0.34,0.,-0.039831273547106645
0.34,1.865479861681506,-2.6592345471095364
0.34,-1.865479861681506,-2.6592345471095364
0.34,3.1735304347055284,-4.913127322410168
0.34,-3.1735304347055284,-4.913127322410168
0.37,0.,-0.04627059493414746
0.37,1.8679845441458274,-2.658496687953555
0.37,-1.8679845441458274,-2.658496687953555
0.37,3.1754578977696912,-4.91260150978984
0.37,-3.1754578977696912,-4.91260150978984
0.4,0.,-0.053210710540214805
0.4,1.8706561164476798,-2.6577039696597917
0.4,-1.8706561164476798,-2.6577039696597917
0.4,3.177517834520325,-4.912036763630249
0.4,-3.177517834520325,-4.912036763630249
0.42,0.,-0.0606569793246534
0.42,1.873490598071789,-2.656856264501497
0.42,-1.873490598071789,-2.656856264501497
0.42,3.179708040268828,-4.911433066705885
0.42,-3.179708040268828,-4.911433066705885
0.45,0.,-0.06861522335042142
0.45,1.8764837363794684,-2.655953405754403
0.45,-1.8764837363794684,-2.655953405754403
0.45,3.182026158406981,-4.910790393097817
0.45,-3.182026158406981,-4.910790393097817
0.48,0.,-0.07709174884543932
0.48,1.8796310059267873,-2.654995181074229
0.48,-1.8796310059267873,-2.654995181074229
0.48,3.1844696800530286,-4.910108706490609
0.48,-3.1844696800530286,-4.910108706490609
0.48,4.4838968602344345,-7.162291481288915
0.48,-4.4838968602344345,-7.162291481288915
0.5,0.,-0.08609336946292666
0.5,1.8829276073707555,-2.653981325225388
0.5,-1.8829276073707555,-2.653981325225388
0.5,3.1870359435533127,-4.909387958290124
0.5,-3.1870359435533127,-4.909387958290124
0.53,0.,-0.09562743193660012
0.53,1.886368465896543,-2.652911512103673
0.53,-1.886368465896543,-2.652911512103673
0.53,3.189722133817124,-4.908628085546798
0.53,-3.189722133817124,-4.908628085546798
0.56,0.,-0.10570184435216988
0.56,1.8899482290949148,-2.6517853459866685
0.56,-1.8899482290949148,-2.6517853459866685
0.56,3.192525281460916,-4.907829008667502
0.56,-3.192525281460916,-4.907829008667502
0.58,0.,-0.11632510728552091
0.58,1.8936612642151147,-2.6506023519352744
0.58,-1.8936612642151147,-2.6506023519352744
0.58,3.1954422617366225,-4.906990628897176
0.58,-3.1954422617366225,-4.906990628897176
0.61,0.,-0.12750634809086264
0.61,1.8975016547143495,-2.6493619652577522
0.61,-1.8975016547143495,-2.6493619652577522
0.61,3.198469793217371,-4.906112825549264
0.61,-3.198469793217371,-4.906112825549264
0.63,0.,-0.1392553586596076
0.63,1.9014631960207995,-2.6480635199339018
0.63,-1.9014631960207995,-2.6480635199339018
0.63,3.20160443621239,-4.905195452961576
0.63,-3.20160443621239,-4.905195452961576
0.63,4.4984555102705555,-7.158213316776933
0.63,-4.4984555102705555,-7.158213316776933
0.66,0.,-0.15158263701359467
0.66,1.9055393904226665,-2.646706235881
0.66,-1.9055393904226665,-2.646706235881
0.66,3.204842590881324,-4.904238337151464
0.66,-3.204842590881324,-4.904238337151464
0.69,0.,-0.16449943314534732
0.69,1.9097234409911443,-2.645289204924632
0.69,-1.9097234409911443,-2.645289204924632
0.69,3.2081804950165234,-4.9032412721411225
0.69,-3.2081804950165234,-4.9032412721411225
0.71,0.,-0.17801779957447847
0.71,1.9140082444403992,-2.6438113753160692
0.71,-1.9140082444403992,-2.6438113753160692
0.71,3.2116142214601195,-4.9022040159203195
0.71,-3.2116142214601195,-4.9022040159203195
0.74,0.,-0.19215064715430727
0.74,1.9183863828226309,-2.642271534612866
0.74,-1.9183863828226309,-2.642271534612866
0.74,3.215139675120842,-4.901126286009884
0.74,-3.215139675120842,-4.901126286009884
0.77,0.,-0.20691180673784262
0.77,1.922850113951156,-2.640668290710232
0.77,-1.922850113951156,-2.640668290710232
0.77,3.218752589553541,-4.900007754584753
0.77,-3.218752589553541,-4.900007754584753
0.79,0.,-0.22231609739916713
0.79,1.9273913604392332,-2.6390000507767253
0.79,-1.9273913604392332,-2.6390000507767253
0.79,3.222448523062254,-4.898848043110224
0.79,-3.222448523062254,-4.898848043110224
0.79,4.516355923174609,-7.152960445565018
0.79,-4.516355923174609,-7.152960445565018
0.82,0.,-0.2383794020072329
0.82,1.9320016972372147,-2.6372649978079714
0.82,-1.9320016972372147,-2.6372649978079714
0.82,3.226222854285387,-4.897646716439126
0.82,-3.226222854285387,-4.897646716439126
0.85,0.,-0.25511875106656756
0.85,1.936672337545723,-2.6354610644653684
0.85,-1.936672337545723,-2.6354610644653684
0.85,3.2300707772191335,-4.896403276310949
0.85,-3.2300707772191335,-4.896403276310949
0.87,0.,-0.2725524158765761
0.87,1.9413941169782236,-2.6335859038117047
0.87,-1.9413941169782236,-2.6335859038117047
0.87,3.2339872956326476,-4.895117154186149
0.87,-3.2339872956326476,-4.895117154186149
0.9,0.,-0.29070001222171715
0.9,1.9461574758430413,-2.6316368564907147
0.9,-1.9461574758430413,-2.6316368564907147
0.9,3.2379672168256852,-4.893787703340042
0.9,-3.2379672168256852,-4.893787703340042
0.93,0.,-0.3095826159933082
0.93,1.9509524394130968,-2.6296109138207884
0.93,-1.9509524394130968,-2.6296109138207884
0.93,3.2420051446764866,-4.89241419013049
0.93,-3.2420051446764866,-4.89241419013049
0.95,0.,-0.32922289236554875
0.95,1.955768596052341,-2.6275046761820153
0.95,-1.955768596052341,-2.6275046761820153
0.95,3.246095471924482,-4.890995784341842
0.95,-3.246095471924482,-4.890995784341842
0.95,4.536975815725636,-7.146505121011451
0.95,-4.536975815725636,-7.146505121011451
0.98,0.,-0.3496452404101818
0.98,1.960595073072135,-2.625314305967413
0.98,-1.960595073072135,-2.625314305967413
0.98,3.2502323716291577,-4.889531548494093
0.98,-3.2502323716291577,-4.889531548494093
1.01,0.,-0.37087595534405327
1.01,1.9654205102003497,-2.623035474240099
1.01,-1.9654205102003497,-2.623035474240099
1.01,3.2544097877429317,-4.88802042599058
1.01,-3.2544097877429317,-4.88802042599058
1.03,0.,-0.3929434109716041
1.03,1.9702330305629172,-2.6206633000837853
1.03,-1.9702330305629172,-2.6206633000837853
1.03,3.2586214247324343,-4.886461227959567
1.03,-3.2586214247324343,-4.886461227959567
1.06,0.,-0.4158782653219127
1.06,1.9750202091050908,-2.6181922814489553
1.06,-1.9750202091050908,-2.6181922814489553
1.06,3.262860736179012,-4.884852618624089
1.06,-3.262860736179012,-4.884852618624089
1.08,0.,-0.43971369300215524
1.08,1.9797690384218856,-2.6156162160747525
1.08,-1.9797690384218856,-2.6156162160747525
1.08,3.267120912285874,-4.883193099010249
1.08,-3.267120912285874,-4.883193099010249
1.11,0.,-0.4644856484141434
1.11,1.9844658920299834,-2.6129281107987627
1.11,-1.9844658920299834,-2.6129281107987627
1.11,3.2713948662160766,-4.881480988776008
1.11,-3.2713948662160766,-4.881480988776008
1.11,4.559531236990644,-7.138783709971653
1.11,-4.559531236990644,-7.138783709971653
1.14,0.,-0.49023316473000667
1.14,1.9890964852046606,-2.6101200772434376
1.14,-1.9890964852046606,-2.6101200772434376
1.14,3.275675219182771,-4.879714405909686
1.14,-3.275675219182771,-4.879714405909686
1.16,0.,-0.5169986944242037
1.16,1.9936458336360638,-2.6071832114765594
1.16,-1.9936458336360638,-2.6071832114765594
1.16,3.279954284211081,-4.877891244009273
1.16,-3.279954284211081,-4.877891244009273
1.19,0.,-0.5448284982447067
1.19,1.9980982103445848,-2.604107454768638
1.19,-1.9980982103445848,-2.604107454768638
1.19,3.284224048489148,-4.876009146808883
1.19,-3.284224048489148,-4.876009146808883
1.22,0.,-0.5737730908168498
1.22,2.002437101556109,-2.600881431993947
1.22,-2.002437101556109,-2.600881431993947
1.22,3.288476154231911,-4.874065479566945
1.22,-3.288476154231911,-4.874065479566945
1.24,0.,-0.603887752657582
1.24,2.006645162603709,-2.5974922635215867
1.24,-2.006645162603709,-2.5974922635215867
1.24,3.292701877967663,-4.872057296868369
1.24,-3.292701877967663,-4.872057296868369
1.27,0.,-0.6352331202943853
1.27,2.010704175433506,-2.5939253455912548
1.27,-2.010704175433506,-2.5939253455912548
1.27,3.2968921081903977,-4.869981306323045
1.27,-3.2968921081903977,-4.869981306323045
1.27,4.583054155845472,-7.129659881574805
1.27,-4.583054155845472,-7.129659881574805
1.3,0.,-0.6678758685014506
1.3,2.0145950100056296,-2.590164093133392
1.3,-2.0145950100056296,-2.590164093133392
1.3,3.3010373213040434,-4.867833827556677
1.3,-3.3010373213040434,-4.867833827556677
1.32,0.,-0.7018895014663957
1.32,2.01829759287609,-2.586189637737651
1.32,-2.01829759287609,-2.586189637737651
1.32,3.305127555816939,-4.865610745791632
1.32,-3.305127555816939,-4.865610745791632
1.35,0.,-0.7373552730742005
1.35,2.021790887633881,-2.5819804719559323
1.35,-2.021790887633881,-2.5819804719559323
1.35,3.3091523847633946,-4.8633074591978875
1.35,-3.3091523847633946,-4.8633074591978875
1.38,0.,-0.7743632605361938
1.38,2.025052893807898,-2.5775120293032927
1.38,-2.025052893807898,-2.5775120293032927
1.38,3.3131008863646265,-4.860918819055594
1.38,-3.3131008863646265,-4.860918819055594
1.4,0.,-0.8130136203889708
1.4,2.028060673574198,-2.5727561871530256
1.4,-2.028060673574198,-2.5727561871530256
1.4,3.316961612990337,-4.858439061607059
1.4,-3.316961612990337,-4.858439061607059
1.43,0.,-0.8534180614989139
1.43,2.0307904194033313,-2.567680677188405
1.43,-2.0307904194033313,-2.567680677188405
1.43,3.320722558550496,-4.855861730282027
1.43,-3.320722558550496,-4.855861730282027
1.43,4.606328751751086,-7.118872327810394
1.43,-4.606328751751086,-7.118872327810394
1.46,0.,-0.8957015761136252
1.46,2.0332175811410904,-2.5622483851896414
1.46,-2.0332175811410904,-2.5622483851896414
1.46,3.324371124541002,-4.853179586750562
1.46,-3.324371124541002,-4.853179586750562
1.48,0.,-0.9400044770216324
1.48,2.0353170785539842,-2.556416518799252
1.48,-2.0353170785539842,-2.556416518799252
1.48,3.327894085095442,-4.850384508985836
1.48,-3.327894085095442,-4.850384508985836
1.51,0.,-0.9864847960181546
1.51,2.0370636359977707,-2.550135618781256
1.51,-2.0370636359977707,-2.550135618781256
1.51,3.331277551569945,-4.8474673741970244
1.51,-3.331277551569945,-4.8474673741970244
1.53,0.,-1.0353211050338
1.53,2.038432290852183,-2.5433483867275877
1.53,-2.038432290852183,-2.5433483867275877
1.53,3.334506937424479,-4.844417924111366
1.53,-3.334506937424479,-4.844417924111366
1.56,0.,-1.0867158242795998
1.56,2.0393991484604572,-2.5359883012730364
1.56,-2.0393991484604572,-2.5359883012730364
1.56,3.337566924482858,-4.841224609634378
1.56,-3.337566924482858,-4.841224609634378
1.59,0.,-1.140899077489167
1.59,2.0399424858759794,-2.527977997737707
1.59,-2.0399424858759794,-2.527977997737707
1.59,3.340441432083042,-4.8378744113872765
1.59,-3.340441432083042,-4.8378744113872765
1.59,4.627813773180922,-7.105922462458741
1.59,-4.627813773180922,-7.105922462458741
1.61,0.,-1.1981331351403788
1.61,2.040044347769585,-2.5192273965185197
1.61,-2.040044347769585,-2.5192273965185197
1.61,3.3431135912065764,-4.834352631999683
1.61,-3.3431135912065764,-4.834352631999683
1.64,0.,-1.2587174391592866
1.64,2.039692833896233,-2.5096315902528397
1.64,-2.039692833896233,-2.5096315902528397
1.64,3.3455657264516243,-4.830642655313532
1.64,-3.3455657264516243,-4.830642655313532
1.67,0.,-1.3229941032483161
1.67,2.038885351753796,-2.499068550510754
1.67,-2.038885351753796,-2.499068550510754
1.67,3.3477793497563937,-4.826725666818847
1.67,-3.3477793497563937,-4.826725666818847
1.69,0.,-1.3913535926792844
1.69,2.0376332010814484,-2.4873968113298255
1.69,-2.0376332010814484,-2.4873968113298255
1.69,3.3497351711774104,-4.822580328707596
1.69,-3.3497351711774104,-4.822580328707596
1.72,0.,-1.464239940805895
1.72,2.035967961060889,-2.4744534612800413
1.72,-2.035967961060889,-2.4744534612800413
1.72,3.351413133908845,-4.818182401870399
1.72,-3.351413133908845,-4.818182401870399
0.,1.849421306926344,-2.6638526544510013
0.,-1.849421306926344,-2.6638526544510013
0.,3.16125563860735,-4.91641975068654
0.,-3.16125563860735,-4.91641975068654
0.,4.46436249024444,-7.167535616780873
0.,-4.46436249024444,-7.167535616780873
0.03,1.8495182654146178,-2.6638253137522683
0.03,-1.8495182654146178,-2.6638253137522683
0.03,3.1613293382781147,-4.916400258728263
0.03,-3.1613293382781147,-4.916400258728263
0.05,1.8498090021712912,-2.6637432936742953
0.05,-1.8498090021712912,-2.6637432936742953
0.05,3.161550360943011,-4.916341783806183
0.05,-3.161550360943011,-4.916341783806183
1.75,2.033950238536092,-2.460053076096895
1.75,-2.033950238536092,-2.460053076096895
1.75,3.3527924832490923,-4.813504306059177
1.75,-3.3527924832490923,-4.813504306059177
1.75,4.645509476809267,-7.089862985323501
1.75,-4.645509476809267,-7.089862985323501
1.77,2.0316813336221284,-2.44398871333971
1.77,-2.0316813336221284,-2.44398871333971
1.77,3.3538518826071653,-4.808514608307724
1.77,-3.3538518826071653,-4.808514608307724
1.8,2.0293181282522066,-2.4260368260872927
1.8,-2.0293181282522066,-2.4260368260872927
1.8,3.354569594175943,-4.803177428708406
1.8,-3.354569594175943,-4.803177428708406
1.83,2.0270907011371038,-2.4059689110548264
1.83,-2.0270907011371038,-2.4059689110548264
1.83,3.354923747960795,-4.797451751994576
1.83,-3.354923747960795,-4.797451751994576
1.85,2.025320351450498,-2.383573598047123
1.85,-2.025320351450498,-2.383573598047123
1.85,3.3548927309201657,-4.791290633497063
1.85,-3.3548927309201657,-4.791290633497063
1.88,2.024432414389726,-2.3586928174477415
1.88,-2.024432414389726,-2.3586928174477415
1.88,3.354455738642994,-4.784640289532556
1.88,-3.354455738642994,-4.784640289532556
1.9,2.0249537346971507,-2.331272833256194
1.9,-2.0249537346971507,-2.331272833256194
1.9,3.3535935459478012,-4.7774390662892525
1.9,-3.3535935459478012,-4.7774390662892525
1.9,4.656780621967807,-7.068857832827535
1.9,-4.656780621967807,-7.068857832827535
1.93,2.0274813886918057,-2.3014230911975986
1.93,-2.0274813886918057,-2.3014230911975986
1.93,3.3522895707707816,-4.769616289467796
1.93,-3.3522895707707816,-4.769616289467796
1.96,2.032612991055543,-2.269463293716699
1.96,-2.032612991055543,-2.269463293716699
1.96,3.3505313282755687,-4.761091011968548
1.96,-3.3505313282755687,-4.761091011968548
1.98,2.0408455619546584,-2.235929556239852
1.98,-2.0408455619546584,-2.235929556239852
1.98,3.34831239933584,-4.751770703034186
1.98,-3.34831239933584,-4.751770703034186
2.01,2.05247503776055,-2.2015183873250215
2.01,-2.05247503776055,-2.2015183873250215
2.01,3.3456350680218088,-4.741549965311503
2.01,-3.3456350680218088,-4.741549965311503
2.04,2.06754100510745,-2.1669780056266097
2.04,-2.06754100510745,-2.1669780056266097
2.04,3.34251381236195,-4.730309435129669
2.04,-3.34251381236195,-4.730309435129669
2.06,2.085841897298681,-2.132989295505945
2.06,-2.085841897298681,-2.132989295505945
2.06,3.3389798514983924,-4.717915126684806
2.06,-3.3389798514983924,-4.717915126684806
2.06,4.658221631289214,-7.0392175471985885
2.06,-4.658221631289214,-7.0392175471985885
2.09,2.1070067690077607,-2.1000826790708547
2.09,-2.1070067690077607,-2.1000826790708547
2.09,3.335086940772222,-4.70421863539439
2.09,-3.335086940772222,-4.70421863539439
2.12,2.130585144874515,-2.0686101866359525
2.12,-2.130585144874515,-2.0686101866359525
2.12,3.3309185281167935,-4.689058827759935
2.12,-3.3309185281167935,-4.689058827759935
2.14,2.1561215597124153,-2.038761780815145
2.14,-2.1561215597124153,-2.038761780815145
2.14,3.3265961809267073,-4.672265907496874
2.14,-3.3265961809267073,-4.672265907496874
2.17,2.1832015270536167,-2.010602922748642
2.17,-2.1832015270536167,-2.010602922748642
2.17,3.3222887785934523,-4.653669012654386
2.17,-3.3222887785934523,-4.653669012654386
2.2,2.2114717110730235,-1.984114681675226
2.2,-2.2114717110730235,-1.984114681675226
2.2,3.3182212509919657,-4.633108673960472
2.2,-3.3182212509919657,-4.633108673960472
2.22,2.240643092763825,-1.9592269749563214
2.22,-2.240643092763825,-1.9592269749563214
2.22,3.314680577761424,-4.610454964485035
2.22,-3.314680577761424,-4.610454964485035
2.22,4.646122749473946,-6.993231931526029
2.22,-4.646122749473946,-6.993231931526029
2.25,2.2704853262829165,-1.9358425613162649
2.25,-2.2704853262829165,-1.9358425613162649
2.25,3.312015576748555,-4.585631929704705
2.25,-3.312015576748555,-4.585631929704705
2.28,2.3008177560294416,-1.9138528487966049
2.28,-2.3008177560294416,-1.9138528487966049
2.28,3.310626101240005,-4.558645425345339
2.28,-3.310626101240005,-4.558645425345339
2.3,2.3315000689308185,-1.8931475872574202
2.3,-2.3315000689308185,-1.8931475872574202
2.3,3.310937983644098,-4.529609572935262
2.3,-3.310937983644098,-4.529609572935262
2.33,2.362423912314577,-1.8736203998412204
2.33,-2.362423912314577,-1.8736203998412204
2.33,3.3133632815641945,-4.498763097099492
2.33,-3.3133632815641945,-4.498763097099492
2.35,2.393505902602213,-1.8551716495225876
2.35,-2.393505902602213,-1.8551716495225876
2.35,3.31825138301642,-4.466466435267063
2.35,-3.31825138301642,-4.466466435267063
2.38,2.4246820190911986,-1.8377096757802436
2.38,-2.4246820190911986,-1.8377096757802436
2.38,3.32584278973556,-4.433174709017664
2.38,-3.32584278973556,-4.433174709017664
2.38,4.620286329983368,-6.914978862894599
2.38,-4.620286329983368,-6.914978862894599
2.41,2.455903206607972,-1.8211510767672927
2.41,-2.455903206607972,-1.8211510767672927
2.41,3.3362395263221227,-4.399390342830669
2.41,-3.3362395263221227,-4.399390342830669
2.43,2.48713196790652,-1.8054204610933586
2.43,-2.48713196790652,-1.8054204610933586
2.43,3.349401200541657,-4.365607709594029
2.43,-3.349401200541657,-4.365607709594029
2.46,2.5183397389492415,-1.7904499278852577
2.46,-2.5183397389492415,-1.7904499278852577
2.46,3.3651659425647056,-4.3322649830692495
2.46,-3.3651659425647056,-4.3322649830692495
2.49,2.5495048717023523,-1.7761784286595252
2.49,-2.5495048717023523,-1.7761784286595252
2.49,3.383286868770394,-4.2997137729073565
2.49,-3.383286868770394,-4.2997137729073565
2.51,2.5806110835254445,-1.7625510992999216
2.51,-2.5806110835254445,-1.7625510992999216
2.51,3.403471975179291,-4.26820889842925
2.51,-3.403471975179291,-4.26820889842925
2.54,2.611646263166731,-1.7495186106812985
2.54,-2.611646263166731,-1.7495186106812985
2.54,3.425418228790604,-4.237914039525498
2.54,-3.425418228790604,-4.237914039525498
2.54,4.5997793431205825,-6.780216199246296
2.54,-4.5997793431205825,-6.780216199246296
2.57,2.642601548894876,-1.737036562671335
2.57,-2.642601548894876,-1.737036562671335
2.57,3.448835672422279,-4.208916447600649
2.57,-3.448835672422279,-4.208916447600649
2.59,2.6734706144522966,-1.725064932260889
2.59,-2.6734706144522966,-1.725064932260889
2.59,3.473461513551116,-4.181244661274775
2.59,-3.473461513551116,-4.181244661274775
2.62,2.7042491140518106,-1.7135675785859001
2.62,-2.7042491140518106,-1.7135675785859001
2.62,3.4990663173341727,-4.15488531074478
2.62,-3.4990663173341727,-4.15488531074478
2.65,2.7349342494562774,-1.7025118032312456
2.65,-2.7349342494562774,-1.7025118032312456
2.65,3.525454919378576,-4.12979715073457
2.65,-3.525454919378576,-4.12979715073457
2.67,2.7655244311064995,-1.691867961987936
2.67,-2.7655244311064995,-1.691867961987936
2.67,3.5524642948918412,-4.105921857402858
2.67,-3.5524642948918412,-4.105921857402858
2.7,2.7960190119833843,-1.6816091232768098
2.7,-2.7960190119833843,-1.6816091232768098
2.7,3.5799599771711974,-4.08319185973843
2.7,-3.5799599771711974,-4.08319185973843
2.7,4.636457486612235,-6.593782397670705
2.7,-4.636457486612235,-6.593782397670705
2.73,2.826418077948671,-1.6717107682125858
2.73,-2.826418077948671,-1.6717107682125858
2.73,3.6078320246332045,-4.061535756969749
2.73,-3.6078320246332045,-4.061535756969749
2.75,2.856722282120477,-1.6621505274355093
2.75,-2.856722282120477,-1.6621505274355093
2.75,3.6359910951870873,-4.040881905672835
2.75,-3.6359910951870873,-4.040881905672835
2.78,2.886932713719649,-1.652907950189609
2.78,-2.886932713719649,-1.652907950189609
2.78,3.664364898821799,-4.021160683733837
2.78,-3.664364898821799,-4.021160683733837
2.8,2.9170507940053576,-1.6439643015630392
2.8,-2.9170507940053576,-1.6439643015630392
2.8,3.6928951278621023,-4.002305830875799
2.8,-3.6928951278621023,-4.002305830875799
2.83,2.947078193578535,-1.6353023842622676
2.83,-2.947078193578535,-1.6353023842622676
2.83,3.721534870993064,-3.9842551631347907
2.83,-3.721534870993064,-3.9842551631347907
2.86,2.9770167665996627,-1.626906381732648
2.86,-2.9770167665996627,-1.626906381732648
2.86,3.750246471777,-3.966950874374205
2.86,-3.750246471777,-3.966950874374205
2.86,4.746826592270427,-6.414919327133928
2.86,-4.746826592270427,-6.414919327133928
2.88,3.0068684984398697,-1.6187617198454263
2.88,-3.0068684984398697,-1.6187617198454263
2.88,3.7789997745258206,-3.9503395735177063
2.88,-3.7789997745258206,-3.9503395735177063
2.91,3.0366354640332855,-1.6108549447380267
2.91,-3.0366354640332855,-1.6108549447380267
2.91,3.807770697231882,-3.9343721591288774
2.91,-3.807770697231882,-3.9343721591288774
2.94,3.0663197947780105,-1.6031736147189515
2.94,-3.0663197947780105,-1.6031736147189515
2.94,3.83654007524366,-3.9190035995859267
2.94,-3.83654007524366,-3.9190035995859267
2.96,3.0959236522831364,-1.595706204432465
2.96,-3.0959236522831364,-1.595706204432465
2.96,3.8652927262841636,-3.904192663872415
2.96,-3.8652927262841636,-3.904192663872415
2.99,3.125449207610399,-1.5884420197245697
2.99,-3.125449207610399,-1.5884420197245697
2.99,3.8940166950078674,-3.8899016321053876
2.99,-3.8940166950078674,-3.8899016321053876
3.02,3.1548986249340616,-1.5813711218645585
3.02,-3.1548986249340616,-1.5813711218645585
3.02,3.9227026425066223,-3.8760960041471595
3.02,-3.9227026425066223,-3.8760960041471595
3.02,4.893970195401727,-6.272980152692392
3.02,-4.893970195401727,-6.272980152692392
3.04,3.184274048758913,-1.5744842599595623
3.04,-3.184274048758913,-1.5744842599595623
3.04,3.9513433525425667,-3.8627442174388746
3.04,-3.9513433525425667,-3.8627442174388746
3.07,3.213577594007022,-1.5677728105568651
3.07,-3.213577594007022,-1.5677728105568651
3.07,3.97993333168592,-3.849817380422591
3.07,-3.97993333168592,-3.849817380422591
3.1,3.2428113384191524,-1.561228723563807
3.1,-3.2428113384191524,-1.561228723563807
3.1,4.008468485002228,-3.8372890248049183
3.1,-4.008468485002228,-3.8372890248049183
3.12,3.2719773168243256,-1.5548444737309572
3.12,-3.2719773168243256,-1.5548444737309572
3.12,4.036945852571352,-3.8251348779182344
3.12,-4.036945852571352,-3.8251348779182344
3.15,3.3010775169168487,-1.5486130170437042
3.15,-3.3010775169168487,-1.5486130170437042
3.15,4.065363395053972,-3.813332655191721
3.15,-4.065363395053972,-3.813332655191721
3.15,5.0245333000297485,-6.175512710260633
3.15,-5.0245333000297485,-6.175512710260633
3.17,3.330113876248805,-1.5425277514527929
3.17,-3.330113876248805,-1.5425277514527929
3.17,4.093719818872167,-3.8018618719900226
3.17,-4.093719818872167,-3.8018618719900226
3.17,5.051570640204747,-6.160482548342879
3.17,-5.051570640204747,-6.160482548342879
3.2,3.359088280201169,-1.5365824814477558
3.2,-3.359088280201169,-1.5365824814477558
3.2,4.122014433447893,-3.790703673660778
3.2,-4.122014433447893,-3.790703673660778
3.2,5.077309791071408,-6.143333456632061
3.2,-5.077309791071408,-6.143333456632061
3.23,3.38800256074112,-1.5307713860403693
3.23,-3.38800256074112,-1.5307713860403693
3.23,4.150247034439386,-3.779840682420611
3.23,-4.150247034439386,-3.779840682420611
3.23,5.10387037219921,-6.1280503838786675
3.23,-5.10387037219921,-6.1280503838786675
3.25,3.4168584958089814,-1.5250889897796955
3.25,-3.4168584958089814,-1.5250889897796955
3.25,4.178417808107381,-3.769256859636988
3.25,-4.178417808107381,-3.769256859636988
3.25,5.130512618341671,-6.113248064659291
3.25,-5.130512618341671,-6.113248064659291
3.28,3.445657809207247,-1.519530136467275
3.28,-3.445657809207247,-1.519530136467275
3.28,4.20652725289281,-3.7589373820745533
3.28,-4.20652725289281,-3.7589373820745533
3.28,5.157215444061124,-6.098888744513721
3.28,-5.157215444061124,-6.098888744513721
3.31,3.474402170887701,-1.5140899652816404
3.31,-3.474402170887701,-1.5140899652816404
3.31,4.234576115045039,-3.748868530735239
3.31,-4.234576115045039,-3.748868530735239
3.31,5.183960300771797,-6.084938386228344
3.31,-5.183960300771797,-6.084938386228344
3.33,3.5030931975518023,-1.5087638890565025
3.33,-3.5030931975518023,-1.5087638890565025
3.33,4.262565335745535,-3.739037591012362
3.33,-4.262565335745535,-3.739037591012362
3.33,5.211649279633278,-6.071495042449794
3.33,-5.211649279633278,-6.071495042449794
3.36,3.531732453495122,-1.5035475744874593
3.36,-3.531732453495122,-1.5035475744874593
3.36,4.290496007655293,-3.7294327629778445
3.36,-4.290496007655293,-3.7294327629778445
3.36,5.237512387293644,-6.058145353314617
3.36,-5.237512387293644,-6.058145353314617
3.39,3.560321451639352,-1.4984369240685855
3.39,-3.560321451639352,-1.4984369240685855
3.39,4.318369339203774,-3.720043080730855
3.39,-4.318369339203774,-3.720043080730855
3.39,5.264292318761976,-6.04525088487599
3.39,-5.264292318761976,-6.04525088487599
3.41,3.5888616547058474,-1.4934280595833223
3.41,-3.5888616547058474,-1.4934280595833223
3.41,4.34618662524891,-3.7108583398386243
3.41,-4.34618662524891,-3.7108583398386243
3.41,5.291059318803483,-6.032661297736049
3.41,-5.291059318803483,-6.032661297736049
3.44,3.617354476493196,-1.4885173069942217
3.44,-3.617354476493196,-1.4885173069942217
3.44,4.373949222989592,-3.701869031999818
3.44,-4.373949222989592,-3.701869031999818
3.44,5.317803540058479,-6.020357405895403
3.44,-5.317803540058479,-6.020357405895403
3.47,3.6458012832283178,-1.483701182593643
3.47,-3.6458012832283178,-1.483701182593643
3.47,4.4016585322153015,-3.693066286153034
3.47,-4.4016585322153015,-3.693066286153034
3.47,5.3445165006060105,-6.008322263031321
3.47,-5.3445165006060105,-6.008322263031321
3.49,3.674203394966347,-1.4789763802928986
3.49,-3.674203394966347,-1.4789763802928986
3.49,4.429315979142015,-3.6844418153369616
3.49,-4.429315979142015,-3.6844418153369616
3.49,5.371609964264554,-5.996096408841713
3.49,-5.371609964264554,-5.996096408841713
3.52,3.7025620870192877,-1.4743397599408044
3.52,-3.7025620870192877,-1.4743397599408044
3.52,4.456923003217822,-3.675987868686489
3.52,-4.456923003217822,-3.675987868686489
3.52,5.3978207117481185,-5.985000354802739
3.52,-5.3978207117481185,-5.985000354802739
3.55,3.730878591397307,-1.4697883365744377
3.55,-3.730878591397307,-1.4697883365744377
3.55,4.484481046389335,-3.667697188015765
3.55,-4.484481046389335,-3.667697188015765
3.55,5.424400879718355,-5.973688918992068
3.55,-5.424400879718355,-5.973688918992068
3.57,3.759154098249746,-1.4653192705153069
3.57,-3.759154098249746,-1.4653192705153069
3.57,4.511991544409858,-3.65956296850266
3.57,-4.511991544409858,-3.65956296850266
3.57,5.450927470915197,-5.962596472589983
3.57,-5.450927470915197,-5.962596472589983
3.6,3.78738975729556,-1.4609298582333063
3.6,-3.78738975729556,-1.4609298582333063
3.6,4.539455919842181,-3.6515788230426933
3.6,-4.539455919842181,-3.6515788230426933
3.6,5.477397495253701,-5.951714021580909
3.6,-5.477397495253701,-5.951714021580909
3.62,3.8155866792350577,-1.456617523908934
3.62,-3.8155866792350577,-1.456617523908934
3.62,4.566875576468623,-3.643738749889392
3.62,-4.566875576468623,-3.643738749889392
3.62,5.503808859942062,-5.941033564264204
3.62,-5.503808859942062,-5.941033564264204
3.65,3.843745937136606,-1.452379811631396
3.65,-3.843745937136606,-1.452379811631396
3.65,4.594251894869772,-3.6360371032410903
3.65,-4.594251894869772,-3.6360371032410903
3.65,5.530076041033501,-5.930130380495413
3.65,-5.530076041033501,-5.930130380495413
3.68,3.8718685677934204,-1.4482143781765575
3.68,-3.8718685677934204,-1.4482143781765575
3.68,4.621586228973484,-3.62846856647199
3.68,-4.621586228973484,-3.62846856647199
3.68,5.556451210001947,-5.920250768382586
3.68,-5.556451210001947,-5.920250768382586
3.7,3.8999555730467854,-1.444118986314329
3.7,-3.8999555730467854,-1.444118986314329
3.7,4.648879903409538,-3.6210281277396814
3.7,-4.648879903409538,-3.6210281277396814
3.7,5.582681788310496,-5.910136071608832
3.7,-5.582681788310496,-5.910136071608832
3.73,3.928007921073002,-1.4400914986000508
3.73,-3.928007921073002,-1.4400914986000508
3.73,4.676134211531743,-3.613711057729809
3.73,-4.676134211531743,-3.613711057729809
3.73,5.608852720600944,-5.900198439704956
3.73,-5.608852720600944,-5.900198439704956
3.76,3.9560265476322027,-1.4361298716088964
3.76,-3.9560265476322027,-1.4361298716088964
3.76,4.70335041399313,-3.6065128893260194
3.76,-4.70335041399313,-3.6065128893260194
3.76,5.634965224575527,-5.8904327898080275
3.76,-5.634965224575527,-5.8904327898080275
3.78,3.9840123572778086,-1.4322321505762545
3.78,-3.9840123572778086,-1.4322321505762545
3.78,4.7305297377781566,-3.5994293990158117
3.78,-4.7305297377781566,-3.5994293990158117
3.78,5.661020950318694,-5.8808343128435
3.78,-5.661020950318694,-5.8808343128435
3.81,4.011966224525945,-1.428396464410593
3.81,-4.011966224525945,-1.428396464410593
3.81,4.757673375611728,-3.592456589863609
3.81,-4.757673375611728,-3.592456589863609
3.81,5.686737086299495,-5.87127111834663
3.81,-5.686737086299495,-5.87127111834663
3.84,4.039888994984569,-1.4246210210484513
3.84,-4.039888994984569,-1.4246210210484513
3.84,4.784782485677974,-3.585590675900457
3.84,-4.784782485677974,-3.585590675900457
3.84,5.712970399078659,-5.862120607179522
3.84,-5.712970399078659,-5.862120607179522
3.86,4.067781486442397,-1.4209041031240321
3.86,-4.067781486442397,-1.4209041031240321
3.86,4.81185819159244,-3.578828067795668
3.86,-4.81185819159244,-3.578828067795668
3.86,5.738868952630523,-5.852996581530626
3.86,-5.738868952630523,-5.852996581530626
3.89,4.095644489918016,-1.417244063928399
3.89,-4.095644489918016,-1.417244063928399
3.89,4.838901582581061,-3.572165359690292
3.89,-4.838901582581061,-3.572165359690292
3.89,5.7647202658723,-5.844022043806259
3.89,-5.7647202658723,-5.844022043806259
3.92,4.123478770669764,-1.4136393236355391
3.92,-4.123478770669764,-1.4136393236355391
3.92,4.865913713825978,-3.5655993170841835
3.92,-4.865913713825978,-3.5655993170841835
3.92,5.790527149130583,-5.835192756204781
3.92,-5.790527149130583,-5.835192756204781
3.94,4.1512850691671455,-1.4100883657746082
3.94,-4.1512850691671455,-1.4100883657746082
3.94,4.892895606945589,-3.559126865680253
3.94,-4.892895606945589,-3.559126865680253
3.94,5.816292475757416,-5.826504517249101
3.94,-5.816292475757416,-5.826504517249101
3.97,4.179064102024678,-1.4065897339294908
3.97,-4.179064102024678,-1.4065897339294908
3.97,4.919848250581077,-3.552745081098988
3.97,-4.919848250581077,-3.552745081098988
3.97,5.841812244693048,-5.818073492646281
3.97,-5.841812244693048,-5.818073492646281
3.99,4.206816562899164,-1.4031420286484715
3.99,-4.206816562899164,-1.4031420286484715
3.99,4.946772601066311,-3.546451179385238
3.99,-4.946772601066311,-3.546451179385238
3.99,5.86771001400252,-5.809534400717539
3.99,-5.86771001400252,-5.809534400717539
4.02,4.2345431233514494,-1.3997439045482967
4.02,-4.2345431233514494,-1.3997439045482967
4.02,4.973669583161851,-3.5402425082370765
4.02,-4.973669583161851,-3.5402425082370765
4.02,5.893367917276108,-5.8012441482937485
4.02,-5.893367917276108,-5.8012441482937485
4.05,4.262244433673791,-1.3963940675982576
4.05,-4.262244433673791,-1.3963940675982576
4.05,5.000540090836783,-3.5341165388934113
4.05,-5.000540090836783,-3.5341165388934113
4.05,5.918995582265597,-5.793078196823988
4.05,-5.918995582265597,-5.793078196823988
4.07,4.289921123683964,-1.3930912725711309
4.07,-4.289921123683964,-1.3930912725711309
4.07,5.027384988085295,-3.528070858623503
4.07,-5.027384988085295,-3.528070858623503
4.07,5.944595631534465,-5.78503237593159
4.07,-5.944595631534465,-5.78503237593159
4.1,4.317573803487289,-1.389834320648925
4.1,-4.317573803487289,-1.389834320648925
4.1,5.054205109766391,-3.52210316376664
4.1,-5.054205109766391,-3.52210316376664
4.1,5.970170554745404,-5.777102533365188
4.1,-5.970170554745404,-5.777102533365188
4.13,4.345203064207729,-1.3866220571723706
4.13,-4.345203064207729,-1.3866220571723706
4.13,5.081001262457801,-3.516211253275587
4.13,-5.081001262457801,-3.516211253275587
4.13,5.995703190362005,-5.769475697330738
4.13,-5.995703190362005,-5.769475697330738
4.15,4.372809478689231,-1.383453369523999
4.15,-4.372809478689231,-1.383453369523999
4.15,5.107774225316323,-3.510393022721631
4.15,-5.107774225316323,-3.510393022721631
4.15,6.021254210991911,-5.761574328449135
4.15,-6.021254210991911,-5.761574328449135
4.18,4.400393602168444,-1.3803271851354804
4.18,-4.400393602168444,-1.3803271851354804
4.18,5.1345247509383265,-3.5046464587230335
4.18,-5.1345247509383265,-3.5046464587230335
4.18,6.046767115272989,-5.753967838380716
4.18,-6.046767115272989,-5.753967838380716
4.21,4.427955972919965,-1.377242469610627
4.21,-4.427955972919965,-1.377242469610627
4.21,5.161253566215289,-3.4989696337623126
4.21,-5.161253566215289,-3.4989696337623126
4.21,6.0722632164686186,-5.746461098856115
4.21,-6.0722632164686186,-5.746461098856115
4.23,4.455497112875183,-1.3741982249561633
4.23,-4.455497112875183,-1.3741982249561633
4.23,5.18796137318008,-3.4933607013608583
4.23,-5.18796137318008,-3.4933607013608583
4.23,6.097744139019988,-5.739050208929325
4.23,-6.097744139019988,-5.739050208929325
4.26,4.483017528215846,-1.371193487912973
4.26,-4.483017528215846,-1.371193487912973
4.26,5.214648849840904,-3.4878178915824303
4.26,-5.214648849840904,-3.4878178915824303
4.26,6.123211317554386,-5.731731353442662
4.26,-6.123211317554386,-5.731731353442662
4.29,4.510517709943351,-1.3682273283810964
4.29,-4.510517709943351,-1.3682273283810964
4.29,5.24131665099986,-3.4823395068394065
4.29,-5.24131665099986,-3.4823395068394065
4.29,6.1487851412472665,-5.724608986851919
4.29,-6.1487851412472665,-5.724608986851919
4.31,4.537998134424802,-1.3652988479322805
4.31,-4.537998134424802,-1.3652988479322805
4.31,5.26796540905428,-3.476923917978203
4.31,-5.26796540905428,-3.476923917978203
4.31,6.174109234819912,-5.7173550095036845
4.31,-6.174109234819912,-5.7173550095036845
4.34,4.565459263916809,-1.3624071784043368
4.34,-4.565459263916809,-1.3624071784043368
4.34,5.294595734779117,-3.4715695606222523
4.34,-5.294595734779117,-3.4715695606222523
4.34,6.1995419089876656,-5.7102904535496855
4.34,-6.1995419089876656,-5.7102904535496855
4.37,4.592901547067976,-1.3595514805720117
4.37,-4.592901547067976,-1.3595514805720117
4.37,5.321208218089201,-3.4662749317528427
4.37,-5.321208218089201,-3.4662749317528427
4.37,6.224964723878462,-5.703303820630543
4.37,-6.224964723878462,-5.703303820630543
4.39,4.620325419400989,-1.3567309428894503
4.39,-4.620325419400989,-1.3567309428894503
4.39,5.347803428780494,-3.461038586509825
4.39,-5.347803428780494,-3.461038586509825
4.39,6.250378220981869,-5.696391930106231
4.39,-6.250378220981869,-5.696391930106231
4.42,4.6477313037751875,-1.353944780299715
4.42,-4.6477313037751875,-1.353944780299715
4.42,5.374381917249654,-3.455859135195708
4.42,-5.374381917249654,-3.455859135195708
4.42,6.275782789794436,-5.689551762375856
4.42,-6.275782789794436,-5.689551762375856
4.44,4.675119610830451,-1.3511922331071324
4.44,-4.675119610830451,-1.3511922331071324
4.44,5.400944215191811,-3.4507352404681537
4.44,-5.400944215191811,-3.4507352404681537
4.44,6.301316160057205,-5.6827543356102215
4.44,-6.301316160057205,-5.6827543356102215
4.47,4.702490739413235,-1.3484725659085648
4.47,-4.702490739413235,-1.3484725659085648
4.47,5.427490836276069,-3.445665614706962
4.47,-5.427490836276069,-3.445665614706962
4.47,6.326566025165665,-5.676075362580286
4.47,-6.326566025165665,-5.676075362580286
4.5,4.729845076985501,-1.3457850665799687
4.5,-4.729845076985501,-1.3457850665799687
4.5,5.4540222767989714,-3.4406490175429907
4.5,-5.4540222767989714,-3.4406490175429907
4.5,6.351944838479913,-5.6694339579943565
4.5,-6.351944838479913,-5.6694339579943565
4.52,4.757183000017314,-1.343129045314865
4.52,-4.757183000017314,-1.343129045314865
4.52,5.480539016315976,-3.4356842535373446
4.52,-5.480539016315976,-3.4356842535373446
4.52,6.377315049410346,-5.662853938804569
4.52,-6.377315049410346,-5.662853938804569
4.55,4.784504874363799,-1.3405038337115855
4.55,-4.784504874363799,-1.3405038337115855
4.55,5.507041518251207,-3.430770170000173
4.55,-5.507041518251207,-3.430770170000173
4.55,6.402676510284338,-5.656333177120916
4.55,-6.402676510284338,-5.656333177120916
4.58,4.811811055627148,-1.33790878390637
4.58,-4.811811055627148,-1.33790878390637
4.58,5.533530230485827,-3.425905654939289
4.58,-5.533530230485827,-3.425905654939289
4.58,6.428029015571244,-5.649869729096702
4.58,-6.428029015571244,-5.649869729096702
4.6,4.839101889504324,-1.335343267749597
4.6,-4.839101889504324,-1.335343267749597
4.6,5.56000558592533,-3.421089635129534
4.6,-5.56000558592533,-3.421089635129534
4.6,6.4534294429392265,-5.6433499980766815
4.6,-6.4534294429392265,-5.6433499980766815
4.63,4.866377712121097,-1.3328066760226167
4.63,-4.866377712121097,-1.3328066760226167
4.63,5.586468003046454,-3.416321074294647
4.63,-5.586468003046454,-3.416321074294647
4.63,6.47870614842688,-5.637107902678682
4.63,-6.47870614842688,-5.637107902678682
4.66,4.893638850352983,-1.3302984176928132
4.66,-4.893638850352983,-1.3302984176928132
4.66,5.612917886423906,-3.4115989713938917
4.66,-5.612917886423906,-3.4115989713938917
4.66,6.504030226206532,-5.630806524371288
4.66,-6.504030226206532,-5.630806524371288
4.68,4.920885622133678,-1.3278179192047022
4.68,-4.920885622133678,-1.3278179192047022
4.68,5.639355627237651,-3.4069223590064395
4.68,-5.639355627237651,-3.4069223590064395
4.68,6.529344279721192,-5.624556445668073
4.68,-6.529344279721192,-5.624556445668073
4.71,4.948118336751524,-1.3253646238049965
4.71,-4.948118336751524,-1.3253646238049965
4.71,5.6657816037612365,-3.40229030180694
4.71,-5.6657816037612365,-3.40229030180694
4.71,6.554648057460159,-5.618356567492368
4.71,-6.554648057460159,-5.618356567492368
4.74,4.975337295134505,-1.3229379908997208
4.74,-4.975337295134505,-1.3229379908997208
4.74,5.6921961818317275,-3.397701895126265
4.74,-5.6921961818317275,-3.397701895126265
4.74,6.579941341604302,-5.61220593245999
4.74,-6.579941341604302,-5.61220593245999
4.76,5.002542790124307,-1.320537495441573
4.76,-5.002542790124307,-1.320537495441573
4.76,5.718599715301851,-3.3931562635918446
4.76,-5.718599715301851,-3.3931562635918446
4.76,6.605176742823825,-5.605998247491435
4.76,-6.605176742823825,-5.605998247491435
4.79,5.02973510673987,-1.3181626273458544
4.79,-5.02973510673987,-1.3181626273458544
4.79,5.744992546474866,-3.3886525598424293
4.79,-5.744992546474866,-3.3886525598424293
4.79,6.630495790108059,-5.600049197808558
4.79,-6.630495790108059,-5.600049197808558
4.82,5.056914522430913,-1.315812890933389
4.82,-5.056914522430913,-1.315812890933389
4.82,5.7713750065229,-3.3841899633125134
4.82,-5.7713750065229,-3.3841899633125134
4.82,6.655756777885542,-5.594041778930548
4.82,-6.655756777885542,-5.594041778930548
4.84,5.084081307321851,-1.3134878043989606
4.84,-5.084081307321851,-1.3134878043989606
4.84,5.79774741588911,-3.379767679081965
4.84,-5.79774741588911,-3.379767679081965
4.84,6.6810069327422195,-5.588080936649047
4.84,-6.6810069327422195,-5.588080936649047
4.87,5.111235724446518,-1.3111868993038847
4.87,-5.111235724446518,-1.3111868993038847
4.87,5.824110084674423,-3.375384936786769
4.87,-5.824110084674423,-3.375384936786769
4.87,6.706246337183097,-5.5821662255897415
4.87,-6.706246337183097,-5.5821662255897415
4.89,5.138378029974069,-1.3089097200914166
4.89,-5.138378029974069,-1.3089097200914166
4.89,5.850463313009333,-3.3710409895870734
4.89,-5.850463313009333,-3.3710409895870734
4.89,6.731475148182281,-5.5762972602868475
4.89,-6.731475148182281,-5.5762972602868475
4.92,5.165508473426469,-1.3066558236237842
4.92,-5.165508473426469,-1.3066558236237842
4.92,5.876807391411328,-3.3667351131889807
4.92,-5.876807391411328,-3.3667351131889807
4.92,6.756589300225013,-5.570444141838337
4.92,-6.756589300225013,-5.570444141838337
4.95,5.192627297887892,-1.3044247787396999
4.95,-5.192627297887892,-1.3044247787396999
4.95,5.9031426011284855,-3.362466604916806
4.95,-5.9031426011284855,-3.362466604916806
4.95,6.781901992278459,-5.564695241173098
4.95,-6.781901992278459,-5.564695241173098
4.97,5.219734740206382,-1.3022161658312814
4.97,-5.219734740206382,-1.3022161658312814
4.97,5.929469214469782,-3.3582347828327306
4.97,-5.929469214469782,-3.3582347828327306
4.97,6.8071007099291165,-5.558961592470293
4.97,-6.8071007099291165,-5.558961592470293
5.,5.246831031188111,-1.3000295764393748
5.,-5.246831031188111,-1.3000295764393748
5.,5.955787495122558,-3.3540389849010044
5.,-5.955787495122558,-3.3540389849010044
5.,6.832290196994145,-5.5532724749099
5.,-6.832290196994145,-5.5532724749099
5.03,5.2739163957845205,-1.297864612866329
5.03,-5.2739163957845205,-1.297864612866329
5.03,5.982097698457784,-3.349878568194046
5.03,-5.982097698457784,-3.349878568194046
5.03,6.857470962783107,-5.547627604771598
5.03,-6.857470962783107,-5.547627604771598
5.05,5.300991053272662,-1.2957208878053361
5.05,-5.300991053272662,-1.2957208878053361
5.05,6.008400071823438,-3.3457529081379556
5.05,-6.008400071823438,-3.3457529081379556
5.05,6.882636750711661,-5.5420292565773615
5.05,-6.882636750711661,-5.5420292565773615
5.08,5.328055217429011,-1.2935980239854934
5.08,-5.328055217429011,-1.2935980239854934
5.08,6.034694854826577,-3.341661397795145
5.08,-6.034694854826577,-3.341661397795145
5.08,6.907719041459264,-5.5365274562648565
5.08,-6.907719041459264,-5.5365274562648565
5.11,5.355109096697017,-1.2914956538318003
5.11,-5.355109096697017,-1.2914956538318003
5.11,6.060982279604515,-3.3376034471819267
5.11,-6.060982279604515,-3.3376034471819267
5.11,6.932961132303838,-5.530959508076562
5.11,-6.932961132303838,-5.530959508076562
5.13,5.382152894348657,-1.2894134191393452
5.13,-5.382152894348657,-1.2894134191393452
5.13,6.087262571085554,-3.3335784826190493
5.13,-6.087262571085554,-3.3335784826190493
5.13,6.958113820167094,-5.525489029639659
5.13,-6.958113820167094,-5.525489029639659
5.16,5.409186808640232,-1.2873509707609805
5.16,-5.409186808640232,-1.2873509707609805
5.16,6.113535947239676,-3.3295859461133066
5.16,-6.113535947239676,-3.3295859461133066
5.16,6.983261104080961,-5.520060916854267
5.16,-6.983261104080961,-5.520060916854267
5.19,5.436211032962641,-1.2853079683078266
5.19,-5.436211032962641,-1.2853079683078266
5.19,6.139802619319621,-3.3256252947684635
5.19,-6.139802619319621,-3.3256252947684635
5.19,7.008403705340237,-5.51467469341842
5.19,-7.008403705340237,-5.51467469341842
5.21,5.463225755986351,-1.2832840798619762
5.21,-5.463225755986351,-1.2832840798619762
5.21,6.166062792092699,-3.3216960002238474
5.21,-6.166062792092699,-3.3216960002238474
5.21,7.033542353151219,-5.509329837694126
5.21,-7.033542353151219,-5.509329837694126
5.24,5.490231161801298,-1.281278981700814
5.24,-5.490231161801298,-1.281278981700814
5.24,6.192316664063799,-3.3177975481190827
5.24,-6.192316664063799,-3.3177975481190827
5.24,7.058663116139385,-5.504120758670146
5.24,-7.058663116139385,-5.504120758670146
5.26,5.517227430051883,-1.2792923580323947
5.26,-5.517227430051883,-1.2792923580323947
5.26,6.218564427689845,-3.3139294375835164
5.26,-6.218564427689845,-3.3139294375835164
5.26,7.0838106936515715,-5.498761909484964
5.26,-7.0838106936515715,-5.498761909484964
5.29,5.544214736067301,-1.2773239007413515
5.29,-5.544214736067301,-1.2773239007413515
5.29,6.244806269586118,-3.310091180748988
5.29,-6.244806269586118,-3.310091180748988
5.29,7.1089418083188365,-5.493537560975202
5.29,-7.1089418083188365,-5.493537560975202
5.32,5.5711932509873625,-1.2753733091448414
5.32,-5.5711932509873625,-1.2753733091448414
5.32,6.2710423706804885,-3.306282302380486
5.32,-6.2710423706804885,-3.306282302380486
5.32,7.134071797797663,-5.488352030975509
5.32,-7.134071797797663,-5.488352030975509
5.34,5.598163141883994,-1.273440289758054
5.34,-5.598163141883994,-1.273440289758054
5.34,6.297272906594385,-3.3025023390522286
5.34,-6.297272906594385,-3.3025023390522286
5.34,7.1592013079336745,-5.483204573494774
5.34,-7.1592013079336745,-5.483204573494774
5.37,5.625124571878584,-1.2715245560688422
5.37,-5.625124571878584,-1.2715245560688422
5.37,6.323498047522663,-3.298750839285427
5.37,-6.323498047522663,-3.298750839285427
5.37,7.184330946144343,-5.4780944051540095
5.37,-7.184330946144343,-5.4780944051540095
5.4,5.652077700255345,-1.2696258283210555
5.4,-5.652077700255345,-1.2696258283210555
5.4,6.34971795862549,-3.2950273627743396
5.4,-6.34971795862549,-3.2950273627743396
5.4,7.209519051694701,-5.47309406614316
5.4,-7.209519051694701,-5.47309406614316
5.42,5.679022682570835,-1.2677438333061706
5.42,-5.679022682570835,-1.2677438333061706
5.42,6.375932800141396,-3.2913314800876705
5.42,-6.375932800141396,-3.2913314800876705
5.42,7.234592810117344,-5.467982642951908
5.42,-7.234592810117344,-5.467982642951908
5.45,5.7059596707598015,-1.2658783041628512
5.45,-5.7059596707598015,-1.2658783041628512
5.45,6.4021427275521186,-3.287662772297759
5.45,-6.4021427275521186,-3.287662772297759
5.45,7.259726009815742,-5.462979338829594
5.45,-7.259726009815742,-5.462979338829594
5.48,5.732888813237473,-1.2640289801840736
5.48,-5.732888813237473,-1.2640289801840736
5.48,6.428347891739951,-3.284020830625685
5.48,-6.428347891739951,-3.284020830625685
5.48,7.284861277700217,-5.458009915143489
5.48,-7.284861277700217,-5.458009915143489
5.5,5.759810254998458,-1.2621956066314801
5.5,-5.759810254998458,-1.2621956066314801
5.5,6.454548439139815,-3.2804052561010555
5.5,-6.454548439139815,-3.2804052561010555
5.5,7.3099989570897925,-5.453073480262905
5.5,-7.3099989570897925,-5.453073480262905
5.53,5.78672413771235,-1.2603779345566413
5.53,-5.78672413771235,-1.2603779345566413
5.53,6.480744511885642,-3.2768156592363282
5.53,-6.480744511885642,-3.2768156592363282
5.53,7.335139329944121,-5.4481691397901475
5.53,-7.335139329944121,-5.4481691397901475
5.56,5.813630599816203,-1.2585757206289194
5.56,-5.813630599816203,-1.2585757206289194
5.56,6.506936247951357,-3.2732516597147816
5.56,-6.506936247951357,-3.2732516597147816
5.56,7.36037333506432,-5.443304829305207
5.56,-7.36037333506432,-5.443304829305207
5.58,5.840529776603948,-1.2567887269696463
5.58,-5.840529776603948,-1.2567887269696463
5.58,6.5331237812867355,-3.269712886091426
5.58,-6.5331237812867355,-3.269712886091426
5.58,7.385428973551864,-5.4384531917131245
5.58,-7.385428973551864,-5.4384531917131245
5.61,5.867421800312921,-1.2550167209923364
5.61,-5.867421800312921,-1.2550167209923364
5.61,6.55930724194822,-3.266198975506358
5.61,-6.55930724194822,-3.266198975506358
5.61,7.41057849929874,-5.433639842995555
5.61,-7.41057849929874,-5.433639842995555
5.64,5.894306800207555,-1.2532594752486819
5.64,-5.894306800207555,-1.2532594752486819
5.64,6.585486756225082,-3.262709573409577
5.64,-6.585486756225082,-3.262709573409577
5.64,7.435731231521741,-5.428855119749835
5.64,-7.435731231521741,-5.428855119749835
5.66,5.921184902660388,-1.251516767280073
5.66,-5.921184902660388,-1.251516767280073
5.66,6.61166244676093,-3.259244333297218
5.66,-6.61166244676093,-3.259244333297218
5.66,7.4608871522509,-5.424098214905245
5.66,-7.4608871522509,-5.424098214905245
5.69,5.948056231230465,-1.2497883794744158
5.69,-5.948056231230465,-1.2497883794744158
5.69,6.637834432670881,-3.2558029164582476
5.69,-6.637834432670881,-3.2558029164582476
5.69,7.486046190957031,-5.419368357624705
5.69,-7.486046190957031,-5.419368357624705
5.71,5.974920906739222,-1.2480740989280164
5.71,-5.974920906739222,-1.2480740989280164
5.71,6.664002829654427,-3.2523849917312764
5.71,-6.664002829654427,-3.2523849917312764
5.71,7.5112765298692485,-5.414607438241703
5.71,-7.5112765298692485,-5.414607438241703
5.74,6.001779047343969,-1.2463737173123244
5.74,-6.001779047343969,-1.2463737173123244
5.74,6.690167750104405,-3.248990235270983
5.74,-6.690167750104405,-3.248990235270983
5.74,7.53637310376152,-5.409986914703698
5.74,-7.53637310376152,-5.409986914703698
5.77,6.028630768609036,-1.244687030745331
5.77,-6.028630768609036,-1.244687030745331
5.77,6.71632930321193,-3.2456183303237194
5.77,-6.71632930321193,-3.2456183303237194
5.77,7.561540615731965,-5.405334013073992
5.77,-7.561540615731965,-5.405334013073992
5.79,6.0554761835746875,-1.2430138396674248
5.79,-6.0554761835746875,-1.2430138396674248
5.79,6.742487595067651,-3.242268967011794
5.79,-6.742487595067651,-3.242268967011794
5.79,7.586710532869701,-5.400705534323938
5.79,-7.586710532869701,-5.400705534323938
5.82,6.082315402823874,-1.2413539487215288
5.82,-6.082315402823874,-1.2413539487215288
5.82,6.768642728759438,-3.238941842126145
5.82,-6.768642728759438,-3.238941842126145
5.82,7.611882597709591,-5.396100955062016
5.82,-7.611882597709591,-5.396100955062016
5.85,6.109148534546894,-1.239707166637337
5.85,-6.109148534546894,-1.239707166637337
5.85,6.794794804466555,-3.23563665892687
5.85,-6.794794804466555,-3.23563665892687
5.85,7.637056533764706,-5.3915198095428885
5.85,-7.637056533764706,-5.3915198095428885
5.87,6.135975684604057,-1.2380733061194886
5.87,-6.135975684604057,-1.2380733061194886
5.87,6.820943919550591,-3.2323531269514003
5.87,-6.820943919550591,-3.2323531269514003
5.87,7.6622395128569165,-5.38687457864426
5.87,-7.6622395128569165,-5.38687457864426
5.9,6.162796956586415,-1.236452183739518
5.9,-6.162796956586415,-1.236452183739518
5.9,6.8470901686431285,-3.229090961829852
5.9,-6.8470901686431285,-3.229090961829852
5.9,7.687408858701717,-5.38242624905768
5.9,-7.687408858701717,-5.38242624905768
5.93,6.189612451874609,-1.2348436198314299
5.93,-6.189612451874609,-1.2348436198314299
5.93,6.873233643730404,-3.2258498851072877
5.93,-6.873233643730404,-3.2258498851072877
5.93,7.712586659815122,-5.377913193944384
5.93,-7.712586659815122,-5.377913193944384
5.95,6.216422269695942,-1.2332474383907555
5.95,-6.216422269695942,-1.2332474383907555
5.95,6.8993744342349705,-3.222629624072591
5.95,-6.8993744342349705,-3.222629624072591
5.95,7.737765169672748,-5.373422289706394
5.95,-7.737765169672748,-5.373422289706394
5.98,6.243226507179686,-1.2316634669769522
5.98,-6.243226507179686,-1.2316634669769522
5.98,6.925512627094571,-3.2194299115936067
5.98,-6.925512627094571,-3.2194299115936067
5.98,7.762944115972472,-5.368953354276984
5.98,-7.762944115972472,-5.368953354276984
6.01,6.270025259410741,-1.230091536619015
6.01,-6.270025259410741,-1.230091536619015
6.01,6.951648306838243,-3.216250485958328
6.01,-6.951648306838243,-3.216250485958328
6.01,7.788123245731195,-5.3645062557780845
6.01,-7.788123245731195,-5.3645062557780845
6.03,6.296818619481654,-1.228531481724172
6.03,-6.296818619481654,-1.228531481724172
6.03,6.977781555659826,-3.2130910907218206
6.03,-6.977781555659826,-3.2130910907218206
6.03,7.813247521282721,-5.360014929830733
6.03,-7.813247521282721,-5.360014929830733
6.06,6.323606678543088,-1.2269831399895477
6.06,-6.323606678543088,-1.2269831399895477
6.06,7.00391245348894,-3.2099514745586593
6.06,-7.00391245348894,-3.2099514745586593
6.06,7.83848117111105,-5.355677269300084
6.06,-7.83848117111105,-5.355677269300084
6.09,6.3503895258527825,-1.2254463523166788
6.09,-6.3503895258527825,-1.2254463523166788
6.09,7.030041078059526,-3.2068313911206396
6.09,-7.030041078059526,-3.2068313911206396
6.09,7.863659601543488,-5.351295331025574
6.09,-7.863659601543488,-5.351295331025574
6.11,6.377167248823057,-1.2239209627287695
6.11,-6.377167248823057,-1.2239209627287695
6.11,7.056167504976057,-3.2037305988995173
6.11,-7.056167504976057,-3.2037305988995173
6.11,7.88883749243691,-5.346935118842697
6.11,-7.88883749243691,-5.346935118842697
6.14,6.403939933066911,-1.2224068182905878
6.14,-6.403939933066911,-1.2224068182905878
6.14,7.082291807737601,-3.200648861103318
6.14,-7.082291807737601,-3.200648861103318
6.14,7.914014753634877,-5.342596683786281
6.14,-7.914014753634877,-5.342596683786281
6.16,6.430707662442764,-1.2209037690308964
6.16,-6.430707662442764,-1.2209037690308964
6.16,7.108414057960969,-3.197585945498606
6.16,-7.108414057960969,-3.197585945498606
6.16,7.939191336084294,-5.338280097091719
6.16,-7.939191336084294,-5.338280097091719
6.19,6.45747051909788,-1.2194116678673286
6.19,-6.45747051909788,-1.2194116678673286
6.19,7.134534325196376,-3.194541624324236
6.19,-7.134534325196376,-3.194541624324236
6.19,7.964283483564877,-5.333976488145105
6.19,-7.964283483564877,-5.333976488145105
6.22,6.484228583510543,-1.2179303705336135
6.22,-6.484228583510543,-1.2179303705336135
6.22,7.160652677148737,-3.1915156741528037
6.22,-7.160652677148737,-3.1915156741528037
6.22,7.98954248006593,-5.329712819116178
6.22,-7.98954248006593,-5.329712819116178
6.24,6.5109819345309825,-1.216459735509066
6.24,-6.5109819345309825,-1.216459735509066
6.24,7.1867691796924555,-3.1885078757791177
6.24,-7.1867691796924555,-3.1885078757791177
6.24,8.014717155439502,-5.325462317952184
6.24,-8.014717155439502,-5.325462317952184
6.27,6.537730649421134,-1.214999623950256
6.27,-6.537730649421134,-1.214999623950256
6.27,7.212883896925339,-3.1855180141090544
6.27,-7.212883896925339,-3.1855180141090544
6.27,8.03981000788666,-5.321267013595721
6.27,-8.03981000788666,-5.321267013595721
6.3,6.564474803893249,-1.2135498996247758
6.3,-6.564474803893249,-1.2135498996247758
6.3,7.238996891220722,-3.182545878052161
6.3,-7.238996891220722,-3.182545878052161
6.3,8.064989859266863,-5.317070690358101
6.3,-8.064989859266863,-5.317070690358101
6.32,6.591214472147399,-1.2121104288470332
6.32,-6.591214472147399,-1.2121104288470332
6.32,7.265108223277889,-3.1795912604178533
6.32,-7.265108223277889,-3.1795912604178533
6.32,8.090170706190053,-5.3128957792774525
6.32,-8.090170706190053,-5.3128957792774525
6.35,6.617949726907912,-1.2106810804159935
6.35,-6.617949726907912,-1.2106810804159935
6.35,7.291217952170807,-3.1766539578150628
6.35,-7.291217952170807,-3.1766539578150628
6.35,8.11535263345482,-5.308742216807741
6.35,-8.11535263345482,-5.308742216807741
6.38,6.6446806394587705,-1.2092617255547988
6.38,-6.6446806394587705,-1.2092617255547988
6.38,7.317326135395293,-3.1737337705551907
6.38,-7.317326135395293,-3.1737337705551907
6.38,8.140535745632898,-5.304609937627901
6.38,-8.140535745632898,-5.304609937627901
6.4,6.671407279678014,-1.2078522378522025
6.4,-6.671407279678014,-1.2078522378522025
6.4,7.343432828914618,-3.1708305025582537
6.4,-7.343432828914618,-3.1708305025582537
6.4,8.165720166083624,-5.300498871775679
6.4,-8.165720166083624,-5.300498871775679
6.43,6.698129716071172,-1.206452493205747
6.43,-6.698129716071172,-1.206452493205747
6.43,7.369538087203643,-3.167943961262074
6.43,-7.369538087203643,-3.167943961262074
6.43,8.190906035631153,-5.29640894195716
6.43,-8.190906035631153,-5.29640894195716
6.46,6.724848015803755,-1.20506236976663
6.46,-6.724848015803755,-1.20506236976663
6.46,7.39564196329152,-3.1650739575344127
6.46,-7.39564196329152,-3.1650739575344127
6.46,8.216093510929113,-5.292340061073472
6.46,-8.216093510929113,-5.292340061073472
6.48,6.751562244732856,-1.2036817478861954
6.48,-6.751562244732856,-1.2036817478861954
6.48,7.421744508803015,-3.16222030558792
6.48,-7.421744508803015,-3.16222030558792
6.48,8.241282762548106,-5.2882921299967816
6.48,-8.241282762548106,-5.2882921299967816
6.51,6.778272467437847,-1.2023105100639921
6.51,-6.778272467437847,-1.2023105100639921
6.51,7.447845773998524,-3.1593828228978005
6.51,-7.447845773998524,-3.1593828228978005
6.51,8.266473972818455,-5.284265035628227
6.51,-8.266473972818455,-5.284265035628227
6.53,6.804978747250256,-1.2009485408973486
6.53,-6.804978747250256,-1.2009485408973486
6.53,7.473945807812783,-3.156561330122084
6.53,-7.473945807812783,-3.156561330122084
6.53,8.291667333468592,-5.280258649262155
6.53,-8.291667333468592,-5.280258649262155
6.56,6.8316811462828015,-1.1995957270324074
6.56,-6.8316811462828015,-1.1995957270324074
6.56,7.500044657892374,-3.1537556510244036
6.56,-7.500044657892374,-3.1537556510244036
6.56,8.316863043097333,-5.276272825277951
6.56,-8.316863043097333,-5.276272825277951
6.59,6.858379725457644,-1.1982519571165726
6.59,-6.858379725457644,-1.1982519571165726
6.59,7.52614237063203,-3.1509656123991907
6.59,-7.52614237063203,-3.1509656123991907
6.59,8.342061304525439,-5.272307400173677
6.59,-8.342061304525439,-5.272307400173677
6.61,6.8850745445338575,-1.1969171217523191
6.61,-6.8850745445338575,-1.1969171217523191
6.61,7.552238991209794,-3.1481910439991836
6.61,-7.552238991209794,-3.1481910439991836
6.61,8.367262322067539,-5.268362191952042
6.61,-8.367262322067539,-5.268362191952042
6.64,6.911765662134157,-1.1955911134523187
6.64,-6.911765662134157,-1.1955911134523187
6.64,7.578334563621091,-3.1454317784651757
6.64,-7.578334563621091,-3.1454317784651757
6.64,8.392466298769847,-5.264436999863037
6.64,-8.392466298769847,-5.264436999863037
6.67,6.938453135770909,-1.194273826595838
6.67,-6.938453135770909,-1.194273826595838
6.67,7.604429130711721,-3.142687651257911
6.67,-7.604429130711721,-3.142687651257911
6.67,8.417673433655713,-5.260531604502499
6.67,-8.417673433655713,-5.260531604502499
6.69,6.965137021871437,-1.192965157386365
6.69,-6.965137021871437,-1.192965157386365
6.69,7.630522734209833,-3.1399585005920474
6.69,-7.630522734209833,-3.1399585005920474
6.69,8.442883919024043,-5.256645768260935
6.69,-8.442883919024043,-5.256645768260935
6.72,6.991817375802641,-1.1916650038104237
6.72,-6.991817375802641,-1.1916650038104237
6.72,7.656615414756915,-3.137244167372115
6.72,-7.656615414756915,-3.137244167372115
6.72,8.4680979378412,-5.252779236111917
6.72,-8.4680979378412,-5.252779236111917
6.75,7.018494251894975,-1.190373265597538
6.75,-7.018494251894975,-1.190373265597538
6.75,7.682707211937808,-3.134544495130395
6.75,-7.682707211937808,-3.134544495130395
6.75,8.49331566126613,-5.2489317367241135
6.75,-8.49331566126613,-5.2489317367241135
6.77,7.045167703465773,-1.1890898441813031
6.77,-7.045167703465773,-1.1890898441813031
6.77,7.708798164309835,-3.131859329966642
6.77,-7.708798164309835,-3.131859329966642
6.77,8.518537246347533,-5.245102983877581
6.77,-8.518537246347533,-5.245102983877581
6.8,7.071837782841966,-1.187814642661533
6.8,-7.071837782841966,-1.187814642661533
6.8,7.734888309431009,-3.1291885204895933
6.8,-7.734888309431009,-3.1291885204895933
6.8,8.543762833927392,-5.241292678159843
6.8,-8.543762833927392,-5.241292678159843
6.83,7.098504541382194,-1.1865475657674456
6.83,-7.098504541382194,-1.1865475657674456
6.83,7.760977683887393,-3.1265319177601905
6.83,-7.760977683887393,-3.1265319177601905
6.83,8.568992546782797,-5.237500508913229
6.83,-8.568992546782797,-5.237500508913229
6.85,7.125168029498343,-1.1852885198218506
6.85,-7.125168029498343,-1.1852885198218506
6.85,7.787066323319639,-3.123889375236458
6.85,-7.787066323319639,-3.123889375236458
6.85,8.594226488034748,-5.233726156402586
6.85,-8.594226488034748,-5.233726156402586
6.88,7.151828296676511,-1.184037412706312
6.88,-7.151828296676511,-1.184037412706312
6.88,7.813154262448707,-3.121260748719977
6.88,-7.813154262448707,-3.121260748719977
6.88,8.619464739848091,-5.229969294168131
6.88,-8.619464739848091,-5.229969294168131
6.91,7.178485391497433,-1.1827941538272488
6.91,-7.178485391497433,-1.1827941538272488
6.91,7.839241535100835,-3.1186458963038954
6.91,-7.839241535100835,-3.1186458963038954
6.91,8.644707362442595,-5.226229591525908
6.91,-8.644707362442595,-5.226229591525908
6.93,7.205139361656379,-1.181558654082948
6.93,-7.205139361656379,-1.181558654082948
6.93,7.865328174231742,-3.1160446783224227
6.93,-7.865328174231742,-3.1160446783224227
6.93,8.66995439343111,-5.222506716176504
6.93,-8.66995439343111,-5.222506716176504
6.96,7.231790253982531,-1.1803308258314558
6.96,-7.231790253982531,-1.1803308258314558
6.96,7.8914142119501065,-3.1134569573017576
6.96,-7.8914142119501065,-3.1134569573017576
6.96,8.69520584749491,-5.218800336880547
6.96,-8.69520584749491,-5.218800336880547
6.98,7.258438114457865,-1.1791105828593254
6.98,-7.258438114457865,-1.1791105828593254
6.98,7.91749967954037,-3.1108825979123944
6.98,-7.91749967954037,-3.1108825979123944
6.98,8.72046171640218,-5.215110126158549
6.98,-8.72046171640218,-5.215110126158549
7.01,7.285082988235553,-1.1778978403511895
7.01,-7.285082988235553,-1.1778978403511895
7.01,7.943584607484827,-3.108321466922765
7.01,-7.943584607484827,-3.108321466922765
7.01,8.745721969369875,-5.211435762972207
7.01,-8.745721969369875,-5.211435762972207
7.04,7.3117249196578795,-1.1766925148601324
7.04,-7.3117249196578795,-1.1766925148601324
7.04,7.969669025485101,-3.1057734331541638
7.04,-7.969669025485101,-3.1057734331541638
7.04,8.770986553764038,-5.20777693534438
7.04,-8.770986553764038,-5.20777693534438
7.06,7.3383639522737285,-1.1754945242788386
7.06,-7.3383639522737285,-1.1754945242788386
7.06,7.995752962482948,-3.103238367436923
7.06,-7.995752962482948,-3.103238367436923
7.06,8.796255396128323,-5.2041333428757355
7.06,-8.796255396128323,-5.2041333428757355
7.09,7.365000128855601,-1.1743037878114913
7.09,-7.365000128855601,-1.1743037878114913
7.09,8.021836446680487,-3.1007161425677805
7.09,-8.021836446680487,-3.1007161425677805
7.09,8.821528403525328,-5.200504699117556
7.09,-8.821528403525328,-5.200504699117556
7.12,7.391633491416223,-1.1731202259463998
7.12,-7.391633491416223,-1.1731202259463998
7.12,8.047919505559797,-3.0982066332684126
7.12,-8.047919505559797,-3.0982066332684126
7.12,8.846807555985569,-5.196889475272013
7.12,-8.846807555985569,-5.196889475272013
7.14,7.418264081224728,-1.1719437604293323
7.14,-7.418264081224728,-1.1719437604293323
7.14,8.074002165901973,-3.0957097161450893
7.14,-8.074002165901973,-3.0957097161450893
7.14,8.872088353965564,-5.193289699297772
7.14,-8.872088353965564,-5.193289699297772
7.17,7.444891938822428,-1.1707743142375313
7.17,-7.444891938822428,-1.1707743142375313
7.17,8.100084453805604,-3.093225269649407
7.17,-8.100084453805604,-3.093225269649407
7.17,8.89737291305822,-5.189704144848328
7.17,-8.89737291305822,-5.189704144848328
7.2,7.4715171040382105,-1.1696118115543932
7.2,-7.4715171040382105,-1.1696118115543932
7.2,8.126166394704724,-3.090753174040078
7.2,-8.126166394704724,-3.090753174040078
7.2,8.922661085113937,-5.186132603542266
7.2,-8.922661085113937,-5.186132603542266
7.22,7.498139616003527,-1.1684561777447902
7.22,-7.498139616003527,-1.1684561777447902
7.22,8.152248013386233,-3.0882933113457263
7.22,-8.152248013386233,-3.0882933113457263
7.22,8.947952713288077,-5.182574888899621
7.22,-8.947952713288077,-5.182574888899621
7.25,7.524759513167039,-1.1673073393310156
7.25,-7.524759513167039,-1.1673073393310156
7.25,8.178329334006824,-3.08584556532867
7.25,-8.178329334006824,-3.08584556532867
7.25,8.973247634607315,-5.179030837140087
7.25,-8.973247634607315,-5.179030837140087
7.28,7.551376833308881,-1.166165223969333
7.28,-7.551376833308881,-1.166165223969333
7.28,8.204410380109396,-3.083409821449651
7.28,-8.204410380109396,-3.083409821449651
7.28,8.998545682619028,-5.175500307656101
7.28,-8.998545682619028,-5.175500307656101
7.3,7.577991613554582,-1.1650297604271151
7.3,-7.577991613554582,-1.1650297604271151
7.3,8.230491174639019,-3.0809859668334836
7.3,-8.230491174639019,-3.0809859668334836
7.3,9.023846690081525,-5.1719831831530945
7.3,-9.023846690081525,-5.1719831831530945
7.33,7.604603890388649,-1.163900878560547
7.33,-7.604603890388649,-1.163900878560547
7.33,8.25657173995843,-3.078573890235594
7.33,-8.25657173995843,-3.078573890235594
7.33,9.04915049165232,-5.168479369454745
7.33,-9.04915049165232,-5.168479369454745
7.35,7.631213699667818,-1.1627785092928855
7.35,-7.631213699667818,-1.1627785092928855
7.35,8.282652097863064,-3.0761734820094238
7.35,-8.282652097863064,-3.0761734820094238
7.35,9.074456926531768,-5.1649887949767015
7.35,-9.074456926531768,-5.1649887949767015
7.38,7.657821076633976,-1.1616625845932527
7.38,-7.657821076633976,-1.1616625845932527
7.38,8.30873226906652,-3.0737846342189896
7.38,-8.30873226906652,-3.0737846342189896
7.38,9.099765841020362,-5.161511409877747
7.38,-9.099765841020362,-5.161511409877747
7.41,7.6844260559267825,-1.1605530374559512
7.41,-7.6844260559267825,-1.1605530374559512
7.41,8.334812275357617,-3.071407240095174
7.41,-8.334812275357617,-3.071407240095174
7.41,9.125077090949562,-5.1580471849027205
7.41,-9.125077090949562,-5.1580471849027205
7.43,7.711028671595982,-1.159449801880282
7.43,-7.711028671595982,-1.159449801880282
7.43,8.36089213636827,-3.0690411946735874
7.43,-8.36089213636827,-3.0690411946735874
7.43,9.150390543948493,-5.1545961099365485
7.43,-9.150390543948493,-5.1545961099365485
7.46,7.73762895711342,-1.1583528128508558
7.46,-7.73762895711342,-1.1583528128508558
7.46,8.38697187176609,-3.0666863943891824
7.46,-8.38697187176609,-3.0666863943891824
7.46,9.175706081511795,-5.151158192293348
7.46,-9.175706081511795,-5.151158192293348
7.49,7.764226945384768,-1.1572620063183783
7.49,-7.764226945384768,-1.1572620063183783
7.49,8.413051500720307,-3.064342737124069
7.49,-8.413051500720307,-3.064342737124069
7.49,9.201023600837505,-5.147733454768742
7.49,-9.201023600837505,-5.147733454768742
7.51,7.7908226687609785,-1.1561773191808988
7.51,-7.7908226687609785,-1.1561773191808988
7.51,8.43913104191441,-3.0620101221795757
7.51,-8.43913104191441,-3.0620101221795757
7.51,9.226343016408029,-5.144321933487091
7.51,-9.226343016408029,-5.144321933487091
7.54,7.817416159049467,-1.1550986892655084
7.54,-7.817416159049467,-1.1550986892655084
7.54,8.46521051355846,-3.059688450249
7.54,-8.46521051355846,-3.059688450249
7.54,9.25166426129155,-5.140923675578313
7.54,-9.25166426129155,-5.140923675578313
7.57,7.844007447525015,-1.1540260553104749
7.57,-7.844007447525015,-1.1540260553104749
7.57,8.491289933401038,-3.0573776233910377
7.57,-8.491289933401038,-3.0573776233910377
7.57,9.276987288146257,-5.137538736721295
7.57,-9.276987288146257,-5.137538736721295
7.59,7.870596564940439,-1.1529593569478003
7.59,-7.870596564940439,-1.1529593569478003
7.59,8.517369318740865,-3.0550775450038605
7.59,-8.517369318740865,-3.0550775450038605
7.59,9.302312069914533,-5.1341671785924925
7.59,-9.302312069914533,-5.1341671785924925
7.62,7.8971835415369895,-1.151898534686192
7.62,-7.8971835415369895,-1.151898534686192
7.62,8.543448686438097,-3.0527881197998297
7.62,-8.543448686438097,-3.0527881197998297
7.62,9.32763860019947,-5.130809066259307
7.62,-9.32763860019947,-5.130809066259307
7.65,7.923768407054522,-1.1508435298944348
7.65,-7.923768407054522,-1.1508435298944348
7.65,8.5695280529253,-3.050509253780821
7.65,-8.5695280529253,-3.050509253780821
7.65,9.352966893321092,-5.127464465558019
7.65,-9.352966893321092,-5.127464465558019
7.67,7.950351190741416,-1.1497942847851497
7.67,-7.950351190741416,-1.1497942847851497
7.67,8.595607434218122,-3.0482408542141552
7.67,-8.595607434218122,-3.0482408542141552
7.67,9.378296984054645,-5.124133440495773
7.67,-9.378296984054645,-5.124133440495773
7.7,7.9769319213642795,-1.148750742398935
7.7,-7.9769319213642795,-1.148750742398935
7.7,8.621686845925687,-3.0459828296090987
7.7,-8.621686845925687,-3.0459828296090987
7.7,9.403628927058165,-5.120816050714983
7.7,-9.403628927058165,-5.120816050714983
7.73,8.003510627217416,-1.1477128465888715
7.73,-8.003510627217416,-1.1477128465888715
7.73,8.64776630326066,-3.0437350896939352
7.73,-8.64776630326066,-3.0437350896939352
7.73,9.428962796001038,-5.117512349057059
7.73,-9.428962796001038,-5.117512349057059
7.75,8.030087336132082,-1.1466805420053885
7.75,-8.030087336132082,-1.1466805420053885
7.75,8.67384582104908,-3.041497545393581
7.75,-8.67384582104908,-3.041497545393581
7.75,9.45429868240955,-5.114222379260221
7.75,-9.45429868240955,-5.114222379260221
7.78,8.056662075485526,-1.1456537740814765
7.78,-8.056662075485526,-1.1456537740814765
7.78,8.699925413739894,-3.039270108807733
7.78,-8.699925413739894,-3.039270108807733
7.78,9.47963669424928,-5.110946173823619
7.78,-9.47963669424928,-5.110946173823619
7.8,8.083234872209827,-1.1446324890182389
7.8,-8.083234872209827,-1.1446324890182389
7.8,8.726005095414248,-3.037052693189536
7.8,-8.726005095414248,-3.037052693189536
7.8,9.504976954267674,-5.10768375206708
7.8,-9.504976954267674,-5.10768375206708
7.83,8.10980575280052,-1.1436166337707716
7.83,-8.10980575280052,-1.1436166337707716
7.83,8.752084879794515,-3.034845212924747
7.83,-8.752084879794515,-3.034845212924747
7.83,9.53031959812321,-5.104435118412533
7.83,-9.53031959812321,-5.104435118412533
7.86,8.136374743325044,-1.1426061560343652
7.86,-8.136374743325044,-1.1426061560343652
7.86,8.778164780253082,-3.0326475835113906
7.86,-8.778164780253082,-3.0326475835113906
7.86,9.555664772330134,-5.1012002609096205
7.86,-9.555664772330134,-5.1012002609096205
7.88,8.162941869430979,-1.1416010042310172
7.88,-8.162941869430979,-1.1416010042310172
7.88,8.804244809820906,-3.030459721539891
7.88,-8.804244809820906,-3.030459721539891
7.88,9.581012632049886,-5.097979150024326
7.88,-9.581012632049886,-5.097979150024326
7.91,8.18950715635411,-1.1406011274962478
7.91,-8.18950715635411,-1.1406011274962478
7.91,8.830324981195831,-3.028281544673659
7.91,-8.830324981195831,-3.028281544673659
7.91,9.606363338762078,-5.094771737705526
7.91,-9.606363338762078,-5.094771737705526
7.94,8.21607062892631,-1.1396064756662119
7.94,-8.21607062892631,-1.1396064756662119
7.94,8.856405306763381,-3.026112971652852
7.94,-8.856405306763381,-3.026112971652852
7.94,9.631717057849025,-5.091577956740424
7.94,-9.631717057849025,-5.091577956740424


==> anc/polarModesEinsteinAetherSpectralMethod.csv <==
"Momentum","Real Part","Imaginary Part"
0.1,-15.341533199662196,-25.665626367811903
0.1,-13.278747685743694,-22.094530107237286
0.1,-11.216094835508056,-18.522152823477906
0.1,-9.152199844218142,-14.949995296565728
0.1,-7.087631912753337,-11.377304290414031
0.1,-5.018740056539945,-7.804141548127445
0.1,-2.9366336467231844,-4.22826347443179
0.1,-0.07074441609010311,-0.0010547507471165081
0.1,-0.0011767633496485219,-18.89999615870491
0.1,-0.0008006384151195089,-15.120857107947044
0.1,-0.0005585162484401204,-11.340672424576644
0.1,-0.0001566769705675524,-7.560760568678376
0.1,0.,-3.7811044616508442
0.1,0.00016029805377703148,-7.560778302501244
0.1,0.0005415540327368621,-11.340412222526261
0.1,0.0008102293322714594,-15.120499798849975
0.1,0.0012108373095099881,-18.899959564141405
0.1,0.07073559234392303,-0.0010513841946056157
0.1,2.936672723114597,-4.228411554148098
0.1,5.018619548943205,-7.8042238456257795
0.1,7.087487846316128,-11.377375461336527
0.1,9.152061725082929,-14.950399274790795
0.1,11.216034082087546,-18.521852795543058
0.1,13.278852846030356,-22.094240276210694
0.1,17.404715282815886,-29.23780809864163
0.1,19.46645315936285,-32.80977800526472
0.1,21.529685191462033,-36.3813112408414
0.2,-17.404894477936143,-29.23915958815323
0.2,-15.34417697359286,-25.66461962741307
0.2,-11.218649489748454,-18.521710370629997
0.2,-9.152983289208299,-14.95001377753275
0.2,-7.088743555747159,-11.376800483442427
0.2,-5.020876829480859,-7.80411805905912
0.2,-2.9394785580965075,-4.227761775464428
0.2,-0.14164764574343316,-0.004186629923451226
0.2,-0.02221159467394047,0.0021153899689467116
0.2,-0.009363589670399623,-0.04681794835199811
0.2,-0.0014382694984202287,-18.903895152486278
0.2,-0.0002077518260516093,-11.344496213374178
0.2,-0.00018112484110253542,-7.5648601134884945
0.2,0.,-3.7849818872451104
0.2,0.00019139970536630278,-7.564690555192384
0.2,0.0002062753848505126,-11.344733616008492
0.2,0.0013913580212319813,-18.904381434478932
0.2,0.021827999581220805,-0.0006063333217005779
0.2,0.1416472710358202,-0.004208308069585591
0.2,2.9395910551656694,-4.227421472972517
0.2,5.020558350387941,-7.803862524477175
0.2,7.090569674576103,-11.377890873157002
0.2,11.217791761491638,-18.52169588830511
0.25198,-17.40607950382768,-29.23809244022434
0.25198,-15.343787439793374,-25.665581452098007
0.25198,-13.281201161533177,-22.093670378554567
0.25198,-11.218283437180501,-18.521665015352415
0.25198,-9.154860201619167,-14.949474764530724
0.25198,-7.0902442897805225,-11.376835446066623
0.25198,-5.022405655529296,-7.803209430137
0.25198,-2.9413347797885887,-4.22704223600112
0.25198,-0.25190652256755625,0.
0.25198,-0.17861813104669086,-0.006645736153186645
0.25198,-0.0008170451556003639,-7.567880753748371
0.25198,0.,-3.788145803965241
0.25198,0.,-3.7797639962699128
0.25198,0.0008044767267440759,-7.567712568481522
0.25198,0.17861893224783346,-0.006645475968958799
0.25198,2.9413334460960154,-4.227043711848532
0.25198,5.022401893787155,-7.803214481221308
0.25198,7.090246281229738,-11.376833209907879
0.25198,9.154878196382107,-14.949463274242264
0.25198,11.218281465266168,-18.521678623743494
0.25198,13.281158783961818,-22.09363754418631
0.25198,15.343739582178893,-25.665730795968795
0.3,-11.220738371130857,-18.520034011331276
0.3,-7.093384948074059,-11.37563376682924
0.3,-5.022580956308136,-7.803943570101311
0.3,-0.21286401487453926,-0.009431602567719872
0.3,-0.0010830874148609032,-18.91070626347137
0.3,-0.0007976014605289557,-15.13049970623429
0.3,-0.00012764431472535995,-7.571350172249451
0.3,0.,-11.351077644015364
0.3,0.,-11.350425791148282
0.3,0.,-3.7917433998103793
0.3,0.00012660476115451796,-7.571471136084792
0.3,0.0007935061225474255,-15.131368250856855
0.3,0.0010669662212454613,-18.910909305354558
0.3,0.21287800782657793,-0.009375767707777006
0.3,2.94404516690359,-4.227294006296746
0.4,-0.2845791675866841,-0.016695311165085467
0.4,-0.0006984668864155888,-15.139968229944303
0.4,-0.0003061187504700538,-11.360372948694167
0.4,-0.00013216351922549002,-7.5806351357356565
0.4,0.00015210803513338866,-7.580608146942691
0.4,0.00018941990764318115,-3.8012787065833593
0.4,0.000345342307993338,-11.360380563748846
0.4,0.000685124971925922,-15.140576754590949
0.4,0.014471126463308337,0.0062019113414178585
0.4,0.28450030708236496,-0.01683433769718136
0.5,-17.412533739545893,-29.241595872296838
0.5,-11.227954785042884,-18.518607973496046
0.5,-9.163188102096935,-14.948587802142095
0.5,-7.102954266537797,-11.372679035916336
0.5,-0.35704690605118017,-0.025925456072055795
0.5,-0.35695752877463743,-0.025992254625209148
0.5,-0.0017760067200684958,-18.93134363257013
0.5,-0.0012276820168639019,0.018415230252958527
0.5,-0.0011913903897360825,-18.93119329290635
0.5,-0.0005740073251470936,-15.15207136190783
0.5,-0.0003849586629910039,-7.59215475150858
0.5,-0.00022271039917351468,-7.592420218224289
0.5,0.,-15.152154821637394
0.5,0.,-15.151396813601071
0.5,0.,-11.37253683991379
0.5,0.,-11.371791084197033
0.5,0.,-7.592695144183396
0.5,0.,-3.8128890685172263
0.5,0.,-3.8125287042432165
0.5,0.00017279981125056993,-11.372473977833758
0.5,0.00019495385835666595,-7.592478013700355
0.5,0.0006158591141722981,-15.15198178598105
0.5,0.0011820327429582238,-18.93143641121891
0.5,0.0017545964388973356,-18.93209557570225
0.5,0.005001037722363103,0.013752853736498535
0.5,0.03272986282047085,0.12819196271351083
0.5,0.35681760771387516,-0.025832948974760194
0.5,0.3568927758031599,-0.025982578458197084
0.50397,-17.41303533358113,-29.23601640808721
0.50397,-15.351009310152337,-25.663702854652527
0.50397,-13.28891693359508,-22.09162716553814
0.50397,-11.226761505007223,-18.51943493298925
0.50397,-9.16421887327695,-14.947080564947544
0.50397,-7.100944486366859,-11.374053581910031
0.50397,-5.03519870642002,-7.799896312555024
0.50397,-2.958252718151783,-4.222408360613389
0.50397,-0.3598581575315025,-0.02634001664346611
0.50397,-0.0007971218633503823,-7.593382870275742
0.50397,0.,-3.813199267053086
0.50397,0.,-3.779763422389836
0.50397,0.0007767484301722581,-7.592715904933823
0.50397,0.3598589524251635,-0.026339690455767797
0.50397,2.9582416961445297,-4.222415405938827
0.50397,5.035189215149719,-7.79987477927377
0.50397,7.100987111127431,-11.374055253248617
0.50397,9.16430954960586,-14.947035922659643
0.50397,11.226736907313873,-18.519477954934594
0.50397,13.288975549538778,-22.09160130612905
0.50397,15.351063617471082,-25.663762701674575
0.50397,17.41278131971434,-29.235691396085244
0.6,-0.4302050572342832,-0.03699668628916658
0.6,-0.001195407550111063,-18.946014261710236
0.6,-0.0008807766838976921,-15.16653410837631
0.6,-0.0002711839248684223,-11.386470637375314
0.6,0.,-7.606605983391383
0.6,0.,-3.8272138497691106
0.6,0.00005129787030428902,-7.606909889552714
0.6,0.00023694619715688254,-11.386686450571148
0.6,0.0005007133288978877,-15.16660673231702
0.6,0.0011676676303234816,-18.946574969628813
0.6,0.06260360945352453,-0.010097356363471697
0.6,0.4303160615466913,-0.03719224415038208
0.7,-0.5045569191573864,-0.04983278213900112
0.7,-0.0012086281892712315,-18.96337628966562
0.7,-0.000668976567032437,-15.183761141935223
0.7,-0.00036022773207918977,-11.40372931443091
0.7,0.,-7.623846405027738
0.7,0.,-3.8426970896511703
0.7,0.00019847364445726455,-7.623571157247989
0.7,0.000440546675782969,-11.40311015596637
0.7,0.0011596404795110387,-15.18317279823803
0.7,0.0011760593223526673,-18.96278051361441
0.7,0.5040771384996116,-0.05033369371214917
0.75595,-17.424093076955828,-29.232361023086902
0.75595,-15.362802751977055,-25.66110829497139
0.75595,-13.302359955262995,-22.08757888661293
0.75595,-11.240887942264129,-18.515795714023476
0.75595,-9.179954409641645,-14.943235085041996
0.75595,-7.119062698482554,-11.369479430869978
0.75595,-5.05695206198661,-7.794411902949406
0.75595,-2.987188909711293,-4.214849129751664
0.75595,-0.5462908856145393,-0.058330607797952405
0.75595,-0.0005054250236702091,-7.6341922700266736
0.75595,0.,-3.8546148629054233
0.75595,0.,-3.7797627946044283
0.75595,0.0005025624508375884,-7.634426190673806
0.75595,0.5462901456462794,-0.058331043375238006
0.75595,2.987192212973401,-4.2148459822305675
0.75595,5.056957861380149,-7.7944517325222336
0.75595,7.119117058097338,-11.36947078149677
0.75595,9.18004844120335,-14.943070379931036
0.75595,11.240697343435523,-18.515740169325152
0.8,-0.5794930791722821,-0.0652243292574863
0.8,-0.0008895122803673691,-15.202654383758706
0.8,-0.0004567024987929807,-11.423042899810033
0.8,0.,-7.643292041463691
0.8,0.00027607991668070024,-11.423082632580654
0.8,0.0008365679975917637,-15.202950220235122
0.8,0.5792174670237812,-0.0655319032034205
0.9,-0.059773087915254555,-0.045074787608224746
0.9,-0.028402284092929105,0.008739164336285878
0.9,-0.0024333996420172876,-22.783920848207863
0.9,-0.0013436276407675111,-19.004269351015676
0.9,-0.0006056522266714742,-15.224280021840846
0.9,-0.00023951927274783871,-11.444949409709977
0.9,0.,-7.6651876686054
0.9,0.,-7.664874694094561
0.9,0.0003562625162386905,-11.444933334167933
0.9,0.0005894427175512839,-15.225305394349665
0.9,0.001461058951481179,-19.00472431139144
0.9,0.0035135565357950257,-22.78424294911881
0.9,0.6555896849927112,-0.08136751409484005
1.,-0.7339486442908861,-0.09969325847510865
1.,-0.0008750348903169143,-15.249233033552866
1.,-0.00037559376087978254,-11.468943285344599
1.,0.,-7.689553385680409
1.,0.,-7.688777538352786
1.,0.00048758199025345964,-11.469391156732131
1.,0.0005240027707752209,-15.249528635100477
1.,0.7342570644719493,-0.09987375688031551
1.00794,-15.380367898766272,-25.655992463540812
1.00794,-13.32000395476023,-22.08343481075202
1.00794,-7.145223355792055,-11.363037668959382
1.00794,-5.088214781468592,-7.786825464302912
1.00794,-3.0292884553963866,-4.2046233629557435
1.00794,-0.7403579540527068,-0.1013247280758457
1.00794,-0.0009558740663885663,-11.471444670729184
1.00794,-0.0005195856212615451,-7.691425951534652
1.00794,0.,-3.9118342717533325
1.00794,1.934488210494939e-7,-3.779763241288841
1.00794,0.0005204346513275713,-7.691503711970175
1.00794,0.0009647605195399567,-11.471002577330085
1.00794,0.7403578884752685,-0.10132407577140455
1.00794,3.029265068977725,-4.204623217157714
1.00794,5.088305146351508,-7.786849067775384
1.00794,7.145107959031855,-11.363087485664405
1.00794,9.202883896282113,-14.937841607467895
1.00794,11.261119319449016,-18.51080838930404
1.00794,13.320585093287983,-22.084229647958555
1.25992,-9.232590483143696,-14.93042297472055
1.25992,-7.179528159298718,-11.355140505002797
1.25992,-5.129840597804616,-7.777514498366425
1.25992,-3.085988149966762,-4.192134402381019
1.25992,-0.944245644125788,-0.15345040559703527
1.25992,-0.0003466973924187783,-7.763941405826121
1.25992,-4.662898982188511e-6,-3.9842093724319914
1.25992,-1.2913246378887382e-7,-3.7797631294571574
1.25992,0.0003523306177819084,-7.763957493442134
1.25992,0.9442460409857671,-0.1534511723696668
1.25992,3.0860113869648376,-4.19217085122364
1.25992,5.129930465776144,-7.777440722723084
1.25992,7.1797389079337925,-11.355007968442953
1.25992,9.233209435117848,-14.930617406647343
1.25992,11.287882629330207,-18.50416742862785
1.25992,13.34528794811326,-22.07725158754773
1.5,-1.1496223612110903,-0.20910525871115143
1.5,-0.001328472624230599,-19.185137402826197
1.5,0.,-15.405803907443868
1.5,0.,-11.62597237894446
1.5,0.,-11.625710247002964
1.5,0.,-7.846294945458911
1.5,0.,-7.845674380242284
1.5,0.0008980126160533109,-15.40540642839455
1.5,0.0012444654156849502,-19.185923313614875
1.5,0.017543662937990062,0.047846353467245625
1.51191,-7.223376777547959,-11.34544636905707
1.51191,-5.18339406978373,-7.766177327310591
1.51191,-3.1590454409707016,-4.178011059261917
1.51191,-1.1596884876041298,-0.2122682870261694
1.51191,-0.00040257225682215157,-7.850561580288778
1.51191,0.,-4.070924734186039
1.51191,0.,-3.7797627659284627
1.51191,0.0004087341062556993,-7.850555978853216
1.51191,1.1596875755815694,-0.21226733442168952
1.51191,3.1590405384389566,-4.17801829938569
1.51191,5.1833526330811885,-7.766083372800921
1.51191,7.22334129966537,-11.345207781085668
1.51191,9.27053973765686,-14.92169791298446
1.51191,11.321637837157452,-18.496166414868426
1.76389,-17.520311830233297,-29.209421926803305
1.76389,-15.465229254421743,-25.636072584977583
1.76389,-13.413661509390252,-22.061413520509156
1.76389,-11.363033512408114,-18.486334156539204
1.76389,-5.2494321416189695,-7.753450046675242
1.76389,-3.2502420251846065,-4.162867698544709
1.76389,-1.3877546094247561,-0.2748632415081332
1.76389,-0.0002567542588011414,-7.950909132294947
1.76389,0.,-4.171074129243552
1.76389,0.,-3.7797630933946595
1.76389,0.0002565860906882288,-7.9508331921561455
1.76389,1.387761732585982,-0.2748619513252194
1.76389,3.250242173733825,-4.162856060738913
1.76389,5.2494856154648115,-7.752953177955456
1.76389,7.277030319018646,-11.333954061364901
2.,-0.0019062310882999721,-23.17500445600691
2.,-0.0006710023077023654,-19.395321704136872
2.,-0.00049994730159751,-15.615853965398227
2.,-0.00031666372708481744,-11.835623463522136
2.,0.,-8.056050701011594
2.,0.0001312894194720985,-11.83574116540968
2.,0.000322475010649985,-15.615529915714873
2.,0.0005070134289414084,-19.395291710724635
2.,0.0019701720081550483,-23.17513333192783
2.,1.613689632730752,-0.33466663841027916
2.01587,-17.558014939349686,-29.201158883467677
2.01587,-11.41247965153703,-18.476214636213978
2.01587,-9.372693336573848,-14.900613093354846
2.01587,-7.341910081888274,-11.321610929269804
2.01587,-5.329478598994005,-7.739100141968301
2.01587,-3.361088583937377,-4.147280659951852
2.01587,-1.6286525639292533,-0.3380768245655628
2.01587,-0.0011358436108565382,-15.622960945526254
2.01587,-0.0008360857371413,-11.843154466606515
2.01587,-0.00021497322635971635,-8.063430747526601
2.01587,0.,-3.7797630529148982
2.01587,0.000014598958176204146,-4.283728500769054
2.01587,0.00020725520694495726,-8.063471081400508
2.01587,0.0008369863496105321,-11.84335684698903
2.01587,0.001103128322301573,-15.623054864596027
2.01587,1.628654243119148,-0.3380766633912432
2.01587,3.361078788316487,-4.1474065821468376
2.01587,5.329381193029405,-7.738977303674487
2.01587,9.372251227793814,-14.899998217164539
2.01587,11.412511103349617,-18.476729828040476
2.26786,-9.439028050242786,-14.887838934080632
2.26786,-7.419251684373985,-11.307632005388147
2.26786,-5.424643393193377,-7.723719319030157
2.26786,-3.4925104659652506,-4.131962921593636
2.26786,-1.8815919324941586,-0.3988427549883411
2.26786,-0.0009638404532706463,-11.967043067808344
2.26786,-0.0001708095970263269,-8.187587223859953
2.26786,-0.00001029312749381411,-4.407918624823461
2.26786,0.,-3.7797630306784047
2.26786,0.00016395780815301326,-8.187725023545177
2.26786,0.0009746266116060568,-11.967440163910773
2.26786,1.881597334292059,-0.3988468779188363
2.26786,3.4925859329428977,-4.132041707162267
2.26786,5.424482407465182,-7.723731396173704
2.26786,7.4190808912753905,-11.307241058536347
2.5,-3.6308590488694255,-4.111845223356167
2.5,-2.1241149275662123,-0.4501603405140323
2.5,-0.002355809753003369,-27.20960264718891
2.5,-0.0011982134120033536,-23.43046416501958
2.5,-0.0005836270682636218,-19.65072338843615
2.5,-0.0001843646085172333,-15.871027324206029
2.5,0.,-15.87104558469003
2.5,0.,-12.091203071758724
2.5,0.,-8.311496332834459
2.5,0.0000773878308332731,-12.091306852883088
2.5,0.0004108416617494954,-19.650967523140114
2.5,0.001288417466527737,-23.4306078673592
2.5,0.0023463147141660925,-27.210211740184175
2.5,0.00995970595900622,0.013694595693633552
2.51984,-5.535820026675287,-7.707341821706082
2.51984,-3.6449875622425014,-4.116920772886205
2.51984,-2.1449451702690783,-0.4545860300641852
2.51984,-0.0006292703273442155,-12.102126935483952
2.51984,-0.0002232742803438218,-8.322437162675786
2.51984,0.,-4.542706971706173
2.51984,0.,-3.779763297417681
2.51984,0.0002305678982848715,-8.32246357254158
2.51984,0.0006288716291594069,-12.102005631543626
2.51984,2.1449412805762007,-0.4545834524729965
2.51984,3.644987076927542,-4.116925504325037
2.51984,9.514771072711989,-14.873232374358937
2.77183,-7.612711975135923,-11.275005586656413
2.77183,-5.663357119720836,-7.689455329377194
2.77183,-3.8175563541153856,-4.101975447327746
2.77183,-2.416426327190298,-0.5034751661326681
2.77183,-0.0008708071746831965,-12.247032104744475
2.77183,-0.000780162771431898,-16.02610365075405
2.77183,-0.00013010172863932678,-8.467020499847386
2.77183,-2.1676171484763177e-6,-4.6871751200306955
2.77183,0.,-3.7797631329683243
2.77183,0.00012592830778216909,-8.46691570204192
2.77183,0.0007751430805952887,-16.02685833438819
2.77183,0.0008784370866920267,-12.247169862660236
2.77183,2.41643762406136,-0.5034753022159028
2.77183,3.8175898621091977,-4.10190159557746
2.77183,5.663405674613942,-7.689534003991973
2.77183,7.613093955013973,-11.275561498633122
2.77183,11.616614957270842,-18.43705133238878
2.77183,15.675283254843473,-25.592689953478445
3.,-2.666691025126307,-0.5422979096189661
3.,-0.000999601263878663,-27.50402877562141
3.,-0.0009183644396103547,-19.945038899457682
3.,-0.0005965219845017942,-4.827055898588519
3.,-0.0005378907299285516,-23.724208534228698
3.,-0.00008416749134912023,-16.164927830207535
3.,0.,-12.385161965521759
3.,0.,-8.605383230825986
3.,0.,-8.604637477972748
3.,0.00029587804319242415,-19.944695074536522
3.,0.0003580426351676662,-16.164908892549796
3.,0.0005275903900836847,-23.724157070893053
3.,0.000999333224743237,-27.504648344608114
3.,2.6667563703024233,-0.5417316532264183
3.02381,-7.730153650901241,-11.256786950808207
3.02381,-4.008782997615952,-4.08641415649091
3.02381,-2.693616035823827,-0.5446093454012788
3.02381,-0.0003297757729656239,-12.399898839280423
3.02381,-0.00012450798758394785,-8.620186012387046
3.02381,0.,-4.840455233364659
3.02381,0.,-3.7797631529466034
3.02381,0.00012316943196138272,-8.620259034681292
3.02381,0.0003301423469074065,-12.400146549842189
3.02381,2.6936092056198686,-0.5446011336562233
3.02381,4.008772096858497,-4.086369708870871
3.02381,5.807593522815218,-7.669911147556804
3.02381,7.729961460080054,-11.256113310960453
3.27579,-5.967521117069378,-7.648908591010101
3.27579,-4.216243918874732,-4.06960238598039
3.27579,-2.9741238111118653,-0.5778945811006126
3.27579,-0.0006636198686074778,-20.120954416178726
3.27579,-0.00038463217449799276,-16.34109793354722
3.27579,-0.00020696639872339195,-12.561204671320104
3.27579,-0.00005668045548859789,-8.781502968848471
3.27579,0.,-5.00175134689822
3.27579,0.,-3.7797630284286554
3.27579,0.00005596441862261168,-8.781488854911244
3.27579,0.0002072944707703691,-12.561215750801285
3.27579,0.00039111704246723943,-16.34126115132373
3.27579,0.0006614029259408471,-20.120538410046507
3.27579,2.9741300315624697,-0.577897271420002
3.27579,4.216148803222305,-4.069542113309184
3.27579,5.967387401742544,-7.649199884470539
3.27579,17.860071612197732,-29.13996048636852
3.5,-3.225011365098135,-0.6011869527355134
3.5,-0.000911571708404584,-31.609660560637355
3.5,-0.0006070753242600676,-27.83015409005428
3.5,-0.00036323952132183293,-24.050088706718558
3.5,-0.00023138903276546615,-20.270373437353133
3.5,-0.00017880118054214877,-8.93102956749006
3.5,0.,-16.49079625395815
3.5,0.,-16.490634640926803
3.5,0.,-12.711019258507417
3.5,0.,-12.710886943579354
3.5,0.,-8.931132372070998
3.5,0.,-5.151919741441545
3.5,0.00021183345401586183,-20.270555048231834
3.5,0.0003558090109703324,-24.05019847851768
3.5,0.0006100646018057271,-27.82992700517366
3.5,0.0017322027904578925,-31.61010262167085
3.5,3.225119527585076,-0.6013873294913106
3.52778,-9.94327323189723,-14.800426575815347
3.52778,-6.141893856190786,-7.625675444253271
3.52778,-4.437291837218546,-4.051156996814954
3.52778,-3.2560270301810355,-0.6038727720178225
3.52778,-0.0005643848115348395,-20.289069589865942
3.52778,-0.0002687292544132884,-16.509650474134787
3.52778,-0.00012580489383982302,-12.729819792970172
3.52778,-0.00005044676219994628,-8.95006276246567
3.52778,0.,-5.170281193698381
3.52778,0.,-3.779763028194593
3.52778,0.00005902360777800068,-8.950044765417132
3.52778,0.0001270284223883538,-12.72977226438171
3.52778,0.0002675591551604827,-16.509470110022427
3.52778,0.0005675924692025667,-20.28916040411495
3.52778,3.256030192361272,-0.603882929709083
3.52778,4.437350219753398,-4.051143982227877
3.52778,6.142088810440053,-7.625540635328082
3.52778,8.007106478282163,-11.21315970945457
3.77976,-8.165572714184123,-11.187768865790318
3.77976,-6.329893032090983,-7.599231004401766
3.77976,-4.669159832025158,-4.030518549770589
3.77976,-3.537853810646538,-0.6233908408189955
3.77976,-0.000961783383274181,-24.244635525575553
3.77976,-0.0005951199943112041,-20.464391244379375
3.77976,-0.0002268114136062517,-16.68470120770309
3.77976,-0.00019524648287034635,-12.904816285315542
3.77976,-0.00005784188542448803,-9.125135844567232
3.77976,0.,-5.345392568762734
3.77976,0.,-3.7797636048062593
3.77976,0.000058737313624480326,-9.125135358131141
3.77976,0.00019850079440680247,-12.904933645975042
3.77976,0.0002267884039158972,-16.68459608768864
3.77976,0.0005980795798964471,-20.46448898531673
3.77976,0.00096102799015809,-24.243853107718138
3.77976,3.5378455668557818,-0.6233832153177612
3.77976,4.669178306004224,-4.030493706479648
3.77976,6.330031870950979,-7.599092694204727
3.77976,8.165264062139565,-11.187703700897645
3.77976,10.081163738112648,-14.776794078650475
3.77976,14.026456902647046,-21.943185646769322
4.,-3.78331032872079,-0.6357852822701376
4.,-0.0011130090294287753,-35.74094595301683
4.,-0.0007383129069436303,-31.961565741589755
4.,-0.0004199511619845495,-28.182082578459145
4.,-0.0002118216180142216,-24.40206221685634
4.,-0.00009984212467652924,-20.622390851937116
4.,0.,-13.062845414550363
4.,0.,-9.282886017970851
4.,0.,-5.50334918787034
4.,7.519886137277674e-7,-9.283090383634672
4.,0.0000541839774252043,-16.84260172682793
4.,0.00008543476434556957,-20.622328852497926
4.,0.00021694112230946918,-24.402188260736022
4.,0.00041982713307272044,-28.181735961772503
4.,0.0007340978694478561,-31.96188713789021
4.,0.0011169056887949226,-35.740982041437526
4.,3.7833072404066512,-0.6356750152478
4.03175,-10.230160412041712,-14.749904454888261
4.03175,-8.33532453441707,-11.159117528230912
4.03175,-6.529091977730606,-7.569994550804399
4.03175,-4.90936092518093,-4.007710898709243
4.03175,-3.818625678959449,-0.6374868697026039
4.03175,-0.0008064349032921711,-24.42530035091328
4.03175,-0.0004061582931678098,-20.64543220001294
4.03175,-0.00025086826861032155,-16.865622830403307
4.03175,-0.0001746392235417611,-13.0858916592077
4.03175,-0.000049033048182214406,-9.306227379743383
4.03175,0.,-5.52644544882859
4.03175,0.,-3.779763031750091
4.03175,0.00004800637745154531,-9.306180288114412
4.03175,0.0001756703589481219,-13.086036378763497
4.03175,0.00025056259695471896,-16.86586952621604
4.03175,0.0004065789314890096,-20.64526498314893
4.03175,0.0008061030433416705,-24.424922213252614
4.03175,3.818621521092665,-0.6374862465372932
4.03175,4.909300713215401,-4.007817032889746
4.03175,6.528992005976783,-7.5701143683572845
4.03175,12.172380042634554,-18.33825634688111
4.28373,-12.31493240829158,-18.310037969185082
4.28373,-10.389096067738855,-14.720230645260765
4.28373,-8.51557455176306,-11.127794258144206
4.28373,-6.737490123424896,-7.538415186861521
4.28373,-5.155432382234923,-3.9831163917473096
4.28373,-4.097734047933002,-0.6471564047314863
4.28373,-0.0006192677785465231,-24.61155932277447
4.28373,-0.0003367131505635913,-20.83176919906827
4.28373,-0.0001546667946638873,-17.052168778488237
4.28373,-0.00007483662226580651,-13.272424632085317
4.28373,-4.1153867750928434e-7,-5.712876624975831
4.28373,0.,-3.7797632455883816
4.28373,0.00003678415718686076,-9.492629956112848
4.28373,0.00007364397858160952,-13.272412395891994
4.28373,0.00015516474005493225,-17.05213943781689
4.28373,0.0003368444319157687,-20.8318070473988
4.28373,0.0006181874604573445,-24.61189736318826
4.28373,4.097732666105343,-0.6471564668312867
4.28373,5.15543605717097,-3.983077352679298
4.28373,6.737542141630357,-7.538411427641175
4.28373,10.389210888376876,-14.720532752897714
4.28373,12.315619083478738,-18.3102422886736
4.53572,-8.705035225128276,-11.093656233524609
4.53572,-6.953624778648849,-7.504075760805939
4.53572,-5.405800540137926,-3.956713530857969
4.53572,-4.37488886005811,-0.6532968594823066
4.53572,-0.0008928877014273787,-28.583121098093248
4.53572,-0.0005157260872155616,-24.802814712458
4.53572,-0.0002861993308872881,-21.023344248987524
4.53572,-0.00010005281210341911,-17.243501849151663
4.53572,0.,-5.904179080648965
4.53572,0.,-3.7797631338965716
4.53572,0.00002838024916269956,-9.683936999545507
4.53572,0.000044767661963234234,-13.463695264794843
4.53572,0.00010008697707669332,-17.24348484565811
4.53572,0.00028543732926366287,-21.02331561225656
4.53572,0.0005161251000581039,-24.80290780839224
4.53572,0.0008928638097684077,-28.582356278306268
4.53572,4.374882827325747,-0.6532988530979565
4.53572,5.405782395671664,-3.95673033796991
4.53572,6.953572158450458,-7.5041422150564205
4.53572,8.704775711177879,-11.093135473333362
4.53572,10.557923907451611,-14.687806706040599
4.7877,-16.524539891792646,-25.42721267839021
4.7877,-12.629181621332258,-18.2467698727865
4.7877,-8.901233314119004,-11.055909587798954
4.7877,-7.175853306323889,-7.467497765382552
4.7877,-5.658979721365188,-3.9290189661385604
4.7877,-4.64997367523824,-0.6566844966722356
4.7877,-0.0009679474647703185,-32.55788092501443
4.7877,-0.0005165737155627455,-28.778321694000553
4.7877,-0.00027632032538599894,-24.998699837671325
4.7877,-0.00011929217329531223,-21.218976032730367
4.7877,-0.00010748127441478934,-13.659365240277918
4.7877,-0.000052954398378045275,-17.43920724584976
4.7877,0.,-6.099891829004608
4.7877,0.,-3.7797631631194135
4.7877,0.000032171115510915626,-9.879653060055656
4.7877,0.00005294465086241355,-17.43917382431609
4.7877,0.00011079915802165008,-13.659431000067043
4.7877,0.00011941611212835547,-21.218929547975353
4.7877,0.00027692485012482205,-24.998560070467935
4.7877,0.0005168006994893677,-28.778563751764928
4.7877,0.0009683254458310336,-32.558006465176845
4.7877,4.649974841848575,-0.656683840978005
4.7877,5.659095301191731,-3.9290648192796183
4.7877,7.175838801562758,-7.467557631016716
4.7877,8.901155668921376,-11.05594120977085
4.7877,10.734489615993493,-14.652214405032675
4.7877,12.629517437312904,-18.24659459796227
5.03968,-18.640058159682734,-28.983235415743753
5.03968,-16.66937602568541,-25.395764450470832
5.03968,-12.797900131496714,-18.210531624307418
5.03968,-10.918049086993301,-14.613568128572183
5.03968,-9.104349629198063,-11.0159713831781
5.03968,-7.402745999957562,-7.429121579529857
5.03968,-5.913960259787774,-3.9004833508169994
5.03968,-4.9230291414801535,-0.6579457725502993
5.03968,-0.0010014838634004198,-32.75753568796433
5.03968,-0.0006094879702186484,-28.978105544045636
5.03968,-0.0003382111936796005,-25.198424985098637
5.03968,-0.000295406973526107,-21.418778022483917
5.03968,-0.00020037349654962808,-17.63887890126376
5.03968,0.,-3.7797631432869507
5.03968,7.126684000560466e-8,-6.299605240896222
5.03968,0.000017775722888006018,-10.079368149186053
5.03968,0.000043600754405735767,-13.859110198424794
5.03968,0.00020006951625915528,-17.638928831472168
5.03968,0.00029607350709012515,-21.418549649913835
5.03968,0.0003380569893960925,-25.19842993259534
5.03968,0.0006095173141678061,-28.978281667480005
5.03968,0.0010020105657636974,-32.7577294159468
5.03968,4.92303043360801,-0.6579462676549658
5.03968,5.913964893514754,-3.9004955776615726
5.03968,7.402822404079946,-7.429115785720907
5.03968,9.10402973640419,-11.015988389093858
5.03968,12.798050849505895,-18.210245787955497
5.03968,14.720211424823622,-21.804595674518676
5.03968,16.66943751955155,-25.395030908435103
5.29167,-12.972500036463837,-18.170986012720626
5.29167,-11.107651995836697,-14.57277051488494
5.29167,-9.31223004960864,-10.973675959894399
5.29167,-7.633347437116885,-7.389396934684789
5.29167,-6.169982016148555,-3.8714092711548473
5.29167,-5.1941467579687535,-0.6575864210424311
5.29167,-0.0006692354235174645,-32.96118307908216
5.29167,-0.00033794563635468485,-29.18160569922704
5.29167,-0.00028000328213269126,-25.40189775507775
5.29167,-0.00005639653388195011,-17.84228421730032
5.29167,0.,-21.622058687985273
5.29167,0.,-21.621956988297022
5.29167,0.,-14.06249042828683
5.29167,0.,-6.502950430603544
5.29167,0.,-3.779763235843992
5.29167,9.97494349314528e-6,-10.282710399682784
5.29167,0.000056442954791786615,-17.842238882186457
5.29167,0.0002798012597808563,-25.40175736920504
5.29167,0.00033803147145930685,-29.18158086813904
5.29167,0.0006690525127778177,-32.961541094511965
5.29167,5.194145690400468,-0.657587294394687
5.29167,6.169994906093598,-3.8714129080197464
5.29167,7.6332634024133235,-7.389379309235837
5.29167,9.312304421899642,-10.973885657768914
5.29167,11.1078213237028,-14.572382962312183
5.29167,12.972881120929605,-18.172126175798876
5.54365,-15.050601460534049,-21.72796753777012
5.54365,-13.152779000167492,-18.129599549589063
5.54365,-11.302500362005375,-14.528943691019842
5.54365,-9.524199764146234,-10.930026878256559
5.54365,-7.86666641012665,-7.348795392865145
5.54365,-6.426540849305103,-3.84213953344878
5.54365,-5.463468509794609,-0.6560062869994742
5.54365,-0.0007857187553035592,-33.16833153638445
5.54365,-0.00046663052165256364,-29.38839025367846
5.54365,-0.0002778256718470626,-25.60830347683115
5.54365,-0.00009294791371179991,-21.828631639388785
5.54365,-0.0000453691155292173,-18.048923016295344
5.54365,-6.947194224310285e-8,-3.7797631573298403
5.54365,0.,-14.269128266139282
5.54365,0.,-10.489349859638827
5.54365,0.,-6.709597103119788
5.54365,0.000045377549341941344,-18.04887487320783
5.54365,0.0000930780230989462,-21.828657977164863
5.54365,0.0002777578599107557,-25.608441410191947
5.54365,0.00046649953338793115,-29.388071104839497
5.54365,0.0007854281587640368,-33.16784571644651
5.54365,5.463468628974027,-0.6560064076863994
5.54365,6.426383975301052,-3.842173899464088
5.54365,7.86669234706682,-7.3487485981616585
5.54365,9.524252739334587,-10.930008473673915
5.54365,11.30238616149793,-14.528964651555595
5.54365,13.152561550043023,-18.12964571718996
5.54365,15.050858249623072,-21.728370929454485
5.79564,-15.222971769575942,-21.68526522778553
5.79564,-13.337632879075336,-18.085689946053716
5.79564,-11.501097161771318,-14.483498768711272
5.79564,-9.73992124081822,-10.884790463876076
5.79564,-8.102194553117794,-7.307465344424637
5.79564,-6.683265806927478,-3.812924665134068
5.79564,-5.731144945342435,-0.6535146649919408
5.79564,-0.0008372597243553607,-37.157586566890906
5.79564,-0.000525238684426223,-33.377342679233195
5.79564,-0.0003047256667280636,-29.59769928363009
5.79564,-0.00015409834674870993,-25.81809930931911
5.79564,-0.00006231362359256054,-18.258514848856162
5.79564,0.,-6.919249700326532
5.79564,0.,-3.779762979495434
5.79564,5.2631812865442084e-6,-10.699010708830926
5.79564,0.00001656338496857477,-14.478783589969824
5.79564,0.000038949873819855316,-22.038306005759978
5.79564,0.00006238546105315077,-18.258540042808796
5.79564,0.00015415308841595896,-25.818021707170054
5.79564,0.0003047040476146288,-29.597732369094583
5.79564,0.0005252047810479224,-33.377814245157566
5.79564,0.0008372388776603519,-37.15749862944408
5.79564,5.731144548699225,-0.6535182394626325
5.79564,6.68330320536432,-3.8129395426275887
5.79564,8.102104637940487,-7.307455538852946
5.79564,9.739918995971916,-10.884675579428265
5.79564,11.501547605874167,-14.483814173650956
5.79564,13.337370973728842,-18.085661319930477
6.04762,-17.311735362038338,-25.241270780478803
6.04762,-15.401427953836588,-21.6415018927846
6.04762,-13.526587548232223,-18.03958375322019
6.04762,-11.70329622507229,-14.436585050889894
6.04762,-9.958136646267395,-10.838628052095844
6.04762,-8.339284768878375,-7.265955847307234
6.04762,-6.939928786798732,-3.783948666996869
6.04762,-5.997334340662312,-0.6503526658255999
6.04762,-0.0005570218326561064,-33.59008757466118
6.04762,-0.0005356800755386806,-37.3695777496539
6.04762,-0.00029594921879444913,-29.81007696150848
6.04762,-0.00016243145236809837,-26.030452399249604
6.04762,-0.00008029892957977891,-22.250672788697578
6.04762,0.,-7.131642830065733
6.04762,7.452342772773758e-8,-3.779763120875016
6.04762,5.0122485708508e-6,-10.911404501816508
6.04762,0.000014996816735934395,-14.691166614039316
6.04762,0.000029696802689096643,-18.470936123775086
6.04762,0.00008027748626077042,-22.25067142187026
6.04762,0.00016249038324796998,-26.030471925175046
6.04762,0.0002959934906702106,-29.810096432378252
6.04762,0.0005355974912543317,-37.36970815979723
6.04762,0.0005573775329033306,-33.58979964288631
6.04762,5.997333566818387,-0.6503527125831222
6.04762,6.939926839547518,-3.7839534253166716
6.04762,8.339285613593447,-7.265946939253483
6.04762,9.958110761459682,-10.838621950579542
6.04762,11.70338771311555,-14.436390540135477
6.04762,13.52649012141585,-18.039593934438013
6.29961,-19.410079951926466,-28.794729760382868
6.29961,-17.483090914168567,-25.19681394858103
6.29961,-15.582443278703261,-21.59533471232026
6.29961,-13.71864517903575,-17.99181157520042
6.29961,-11.908489263038637,-14.388161116688275
6.29961,-10.178597806411524,-10.791737515720726
6.29961,-8.577611596069769,-7.224436815434407
6.29961,-7.1963801454086065,-3.755403624357526
6.29961,-6.262182184593611,-0.646706936668304
6.29961,-0.00043027333173209704,-37.58480580013041
6.29961,-0.00042461527167653103,-33.80489562398367
6.29961,-0.00029207278698513027,-30.025082502071392
6.29961,-0.00012695546040769536,-26.245375374622455
6.29961,-0.00005325017010868226,-22.465607766811743
6.29961,0.,-3.7797630063960015
6.29961,3.4559386192228117e-9,-7.346539033060183
6.29961,4.176579701998122e-6,-11.126303911630448
6.29961,0.000011554854129244225,-14.906062252932411
6.29961,0.000019638027001124725,-18.68583798592119
6.29961,0.00005325062589549114,-22.465587055293387
6.29961,0.00012696271995016892,-26.24535257993907
6.29961,0.0002921342047539891,-30.025261430410247
6.29961,0.0004244917044505816,-33.80482137562652
6.29961,0.0004304491529168147,-37.584667786931675
6.29961,6.262182654259662,-0.646707213444035
6.29961,7.196380276581949,-3.7554009334810696
6.29961,8.577629026899292,-7.224436905935845
6.29961,10.178561136014293,-10.791808255587323
6.29961,11.908479611795165,-14.38824099253132
6.29961,13.718746963813672,-17.991632787422688
6.29961,15.582520254737883,-21.595189927529137
6.29961,17.482778903671264,-25.19724294712506
6.55159,-17.658289331037018,-25.150411016339714
6.55159,-15.76663339173672,-21.54689643693995
6.55159,-13.91367611960813,-17.942701381790805
6.55159,-12.115880505860634,-14.338927277242169
6.55159,-10.400921486647816,-10.744465304102064
6.55159,-8.816927334101166,-7.183143085358476
6.55159,-7.452530529265509,-3.7273908459415166
6.55159,-6.525832756713313,-0.6427171812279707
6.55159,-0.0005486307543087783,-37.80175623338344
6.55159,-0.00031789718234655337,-34.02199224909283
6.55159,-0.0001796378398868668,-30.2423896206338
6.55159,-0.00009100014173197437,-26.462568215232952
6.55159,-0.00004829970979271413,-22.682751211403374
6.55159,0.,-7.5637248714987315
6.55159,0.,-3.7797630920594942
6.55159,3.089423632087608e-6,-11.343489270137816
6.55159,0.000010837888376373122,-15.123243629832936
6.55159,0.000022056008656956086,-18.903013995409587
6.55159,0.0000483046578917069,-22.682804643471943
6.55159,0.00009099320463679072,-26.46255277926684
6.55159,0.0001796304058882585,-30.242215874535425
6.55159,0.0003178993083341949,-34.02221977654221
6.55159,0.0005485327013080637,-37.801582577943904
6.55159,6.525831477990001,-0.6427195674136595
6.55159,7.452533149671494,-3.7273789103908017
6.55159,8.816905487180502,-7.183182311112854
6.55159,10.400967661150322,-10.744449767943703
6.55159,12.115969389325777,-14.339068994025212
6.55159,13.913694019257445,-17.942692135608503
6.55159,15.766801624687394,-21.547252754433245
6.55159,17.658015863387757,-25.15059525107804
6.80357,-17.836449642569,-25.102073205858293
6.80357,-15.953844478645285,-21.497787514675945
6.80357,-14.111062622825914,-17.892329920668328
6.80357,-12.325779257742333,-14.289473768339361
6.80357,-10.624797413268578,-10.697070366076582
6.80357,-9.056965278421432,-7.142260267127567
6.80357,-7.708332357897179,-3.699966160358051
6.80357,-6.7884076783304454,-0.6385009554060119
6.80357,-0.0004722411660384519,-38.02108076008784
6.80357,-0.0002545124151094866,-34.241336791585
6.80357,-0.00013999797839985947,-30.461600128111822
6.80357,-0.00008689570599144639,-26.681761003203572
6.80357,-0.00006275924187998948,-22.902039787603883
6.80357,0.,-19.122300926052407
6.80357,0.,-15.342541807592964
6.80357,0.,-7.783008682463984
6.80357,0.,-3.7797630219452287
6.80357,3.448947419317535e-6,-11.562772119580423
6.80357,0.0000628002369847266,-22.902116024064064
6.80357,0.00008689516325250303,-26.681855037987074
6.80357,0.00014004253882095037,-30.46163291671666
6.80357,0.00025460271422646615,-34.241519036317435
6.80357,0.0004731146646914135,-38.021386913260756
6.80357,6.788407455068673,-0.6385011457621778
6.80357,7.708332499391092,-3.699966741380369
6.80357,9.056950807798206,-7.142262826628852
6.80357,10.624802283721921,-10.69708880300707
6.80357,12.325537432033295,-14.289315594992235
6.80357,14.111248023641533,-17.892627874622438
6.80357,15.953785874814862,-21.497797635515298
7.05556,-19.921038680477075,-28.655757864180465
7.05556,-18.01678761359577,-25.052613229291286
7.05556,-16.142843133916386,-21.44752180783111
7.05556,-14.310505083978015,-17.841732150303894
7.05556,-12.536887512634602,-14.238920235715726
7.05556,-10.849970110929474,-10.649776330804363
7.05556,-9.297591185624222,-7.101891978265167
7.05556,-7.963759548415571,-3.6732179073828592
7.05556,-7.050024498430645,-0.6341361577843259
7.05556,-0.0003746947683870842,-38.24247214589098
7.05556,-0.0002514153328384088,-34.46250533349205
7.05556,-0.0001385024815047393,-30.682870235189412
7.05556,-0.00006891923252386286,-26.90303593108501
7.05556,0.,-8.004218046129798
7.05556,0.,-3.779763362654981
7.05556,2.6019627710856697e-6,-11.783979756677239
7.05556,5.262131761502585e-6,-15.563743965415057
7.05556,0.000010272235518938559,-19.343513166651455
7.05556,0.00003097074601864835,-23.123285480205176
7.05556,0.0000689065487073763,-26.903045998723513
7.05556,0.00013852408232729307,-30.68280718733076
7.05556,0.00025145474231747585,-34.462626798837015
7.05556,0.0003748771269424823,-38.24234035078345
7.05556,7.050024431392481,-0.6341353565007859
7.05556,7.963761453698596,-3.6732183113509764
7.05556,9.297592495882746,-7.101909904385732
7.05556,10.850023810279392,-10.64973070977446
7.05556,12.536481926831694,-14.23882410570014
7.05556,14.310287358802775,-17.841358883689946
7.05556,16.142922612284327,-21.447403767977008
7.30754,-20.09626059619524,-28.606320138845515
7.30754,-18.19947157250452,-25.00244486085803
7.30754,-16.334524647095346,-21.396016638579717
7.30754,-14.511775626345177,-17.790242149146874
7.30754,-12.749758831453377,-14.188593135267134
7.30754,-11.076257665084006,-10.602685136821263
7.30754,-9.538704001099921,-7.062162440693512
7.30754,-8.218814845559319,-3.647163562676468
7.30754,-7.310783950659576,-0.6296861610728118
7.30754,-0.00047725580054599077,-38.465385756605215
7.30754,-0.0001960424269461491,-34.685590557155216
7.30754,-0.00010655749151361941,-30.905828281118662
7.30754,-0.00006118814542815885,-27.12598981935681
7.30754,0.,-3.7797631737059305
7.30754,6.447099903882786e-9,-8.227197633803026
7.30754,1.0964439690349837e-6,-12.00696054498768
7.30754,3.5660396322413604e-6,-15.786725508466109
7.30754,0.000012255464206407543,-19.566485889668375
7.30754,0.00002571464909355474,-23.346252768091066
7.30754,0.00006119360039926302,-27.126021572186108
7.30754,0.00010655475680262179,-30.905780991573238
7.30754,0.00019602998701443572,-34.685545902334255
7.30754,0.00047717884445691767,-38.465386651672134
7.30754,7.3107838889752985,-0.6296861131271503
7.30754,8.218813644398633,-3.6471619290545956
7.30754,9.538710061238623,-7.06216664704467
7.30754,11.076278034002252,-10.602669707464475
7.30754,12.74974842730551,-14.188538190758694
7.30754,14.511872763194946,-17.790082166323728
7.30754,16.33459511326519,-21.396210890656622
7.30754,18.199300408083122,-25.00242191957455
7.30754,20.096113815554,-28.605911170860352
7.55953,-20.27373824981722,-28.555684509922415
7.55953,-18.384215036839212,-24.95054235242276
7.55953,-16.52754686925231,-21.34413719814536
7.55953,-14.714779240468035,-17.738335746593496
7.55953,-12.964034519710737,-14.138146283246979
7.55953,-11.303526644677161,-10.555990074661409
7.55953,-9.780216616035323,-7.02314620768575
7.55953,-8.473501514573991,-3.621820192767395
7.55953,-7.570777035156042,-0.6252027722110478
7.55953,-0.0007118993044893289,-38.69030340038605
7.55953,-0.00015446994850038207,-31.130328721281998
7.55953,-0.00013091132645887238,-34.9101234267875
7.55953,0.,-23.57090570595077
7.55953,0.,-19.791092086539212
7.55953,0.,-16.011331825083733
7.55953,0.,-8.451807349115054
7.55953,0.,-3.7797629217919244
7.55953,2.799744748853218e-6,-12.231569654705922
7.55953,0.000021298273082542478,-27.350624642681655
7.55953,0.00013092062455154942,-34.910115457295205
7.55953,0.0001545254461949185,-31.13038733953589
7.55953,0.0007109312206463026,-38.68958795879244
7.55953,7.570777029288547,-0.6252027795827578
7.55953,8.473500294851808,-3.621821828196189
7.55953,9.780225373905859,-7.023156272276757
7.55953,11.303512863917657,-10.555996377984263
7.55953,12.963989470676783,-14.138109867317059
7.55953,14.714774293646952,-17.73826617875507
7.55953,16.52755404833427,-21.34411334206009
7.55953,18.38435964484588,-24.95053874004195

